Information-Theoretic Security of MIMO Networks under $\kappa$-$\mu$ Shadowed Fading Channels

This paper investigates the impact of realistic propagation conditions on the achievable secrecy performance of multiple-input multiple-output systems in the presence of an eavesdropper. Specifically, we concentrate on the $\kappa$-$\mu$ shadowed fading model because its physical underpinnings capture a wide range of propagation conditions, while, at the same time, it allows for much better tractability than other state-of-the-art fading models. By considering transmit antenna selection and maximal ratio combining reception at the legitimate and eavesdropper's receiver sides, we study two relevant scenarios $(i)$ the transmitter does not know the eavesdropper's channel state information (CSI), and $(ii)$ the transmitter has knowledge of the CSI of the eavesdropper link. For this purpose, we first obtain novel and tractable expressions for the statistics of the maximum of independent and identically distributed (i.i.d.) variates related to the legitimate path. Based on these results, we derive novel closed-form expressions for the secrecy outage probability (SOP) and the average secrecy capacity (ASC) to assess the secrecy performance in passive and active eavesdropping scenarios, respectively. Moreover, we develop analytical asymptotic expressions of the SOP and ASC at the high signal-to-noise ratio regime. In all instances, secrecy performance metrics are characterized in closed-form, without requiring the evaluation of Meijer or Fox functions. Some useful insights on how the different propagation conditions and the number of antennas impact the secrecy performance are also provided.

==> Figures/AscSimlaciones.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    722484,      16796]
NotebookOptionsPosition[    692569,      16263]
NotebookOutlinePosition[    692917,      16278]
CellTagsIndexPosition[    692874,      16275]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["FUNCIONES UTILIZADAS EN TAS/MRC", "Section",
 CellChangeTimes->{{3.795012385305408*^9, 
  3.7950123937078896`*^9}},ExpressionUUID->"ccb858a1-9054-4154-b521-\
cdfa9b18a693"],

Cell[CellGroupData[{

Cell["FUNCION LIMITE SUPERIOR DE SUMATORIO DE LA MULTINOMIAL", "Subsection",
 CellChangeTimes->{{3.795012412579014*^9, 
  3.795012421808325*^9}},ExpressionUUID->"0d459f6f-882a-4dd4-8a8c-\
3c81f60c443a"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Clear", " ", "all"}], ";"}],
  Background->GrayLevel[1]], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LimiteSum", 
    StyleBox["::",
     Background->GrayLevel[1]], 
    StyleBox["InconsistentCoeffs",
     Background->GrayLevel[1]]}], 
   StyleBox[" ",
    Background->GrayLevel[1]], 
   StyleBox["=",
    Background->GrayLevel[1]], 
   StyleBox[" ",
    Background->GrayLevel[1]], 
   StyleBox["\"\<Inconsistent coefficients!\>\"",
    Background->GrayLevel[1]]}], 
  StyleBox[";",
   Background->GrayLevel[1]]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LimiteSum", 
     StyleBox["[",
      Background->GrayLevel[1]], 
     StyleBox[
      RowBox[{"k_", ",", "m_"}],
      Background->GrayLevel[1]], 
     StyleBox["]",
      Background->GrayLevel[1]]}], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    StyleBox[":=",
     Background->GrayLevel[1]], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    RowBox[{
     StyleBox["Module",
      Background->GrayLevel[1]], 
     StyleBox["[",
      Background->GrayLevel[1]], 
     RowBox[{
      StyleBox[
       RowBox[{"{", "}"}],
       Background->GrayLevel[1]], 
      StyleBox[",",
       Background->GrayLevel[1]], 
      StyleBox["\[IndentingNewLine]",
       Background->GrayLevel[1]], 
      RowBox[{
       RowBox[{"Unprotect", "[", "Power", "]"}], ";", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"0", "|", "0."}], ",", 
          RowBox[{"0", "|", "0."}]}], "]"}], "=", "1"}], ";", 
       RowBox[{"Protect", "[", "Power", "]"}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "Para", " ", "revertir", " ", "eso", " ", "usar", " ", "el", " ", 
         "siguiente", " ", "codigo"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Unprotect", "[", "Power", "]"}], ";", 
         RowBox[{"ClearAll", "[", "Power", "]"}], ";", 
         RowBox[{"Protect", "[", "Power", "]"}], ";"}], "*)"}], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       RowBox[{"combi", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"IntegerPartitions", "[", 
               RowBox[{"k", ",", "m"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", ";;", "]"}], "]"}], ",", "m"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"IntegerPartitions", "[", 
              RowBox[{"k", ",", "m"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"permu", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{
            RowBox[{"combi", "[", 
             RowBox[{"[", ";;", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "combi", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"permu", "=", 
        RowBox[{"Flatten", "[", "permu", "]"}]}], ";", 
       RowBox[{"idx", "=", "1"}], ";", " ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["per", "idx"], "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"permu", "[", 
              RowBox[{"[", "z", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "j", ",", 
               RowBox[{"j", "+", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], ";", 
          RowBox[{"idx", "++"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "permu", "]"}], ",", "m"}], "}"}]}], "]"}], 
       ";", 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       RowBox[{"value", "=", 
        RowBox[{
         RowBox[{"Length", "[", "permu", "]"}], "/", "m"}]}], ";", 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{"(*", 
         RowBox[{"Returning", " ", "back", " ", "the", " ", "value"}], "*)"}],
        Background->GrayLevel[1]], "\[IndentingNewLine]", 
       RowBox[{"Unprotect", "[", "Power", "]"}], ";", 
       RowBox[{"ClearAll", "[", "Power", "]"}], ";", 
       RowBox[{"Protect", "[", "Power", "]"}], ";", 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{"Return", "[", "value", "]"}],
        Background->GrayLevel[1]], 
       StyleBox[";",
        Background->GrayLevel[1]]}]}], 
     StyleBox["]",
      Background->GrayLevel[1]]}]}], 
   StyleBox[";",
    Background->GrayLevel[1]]}], 
  StyleBox["    ",
   Background->GrayLevel[1]]}]}], "Input",
 CellChangeTimes->{{3.794316002268501*^9, 3.7943160562939153`*^9}, {
   3.7943165248648033`*^9, 3.794316525387868*^9}, 3.7943364205127583`*^9, 
   3.794517628184415*^9, 3.794677075407199*^9, 3.7950069179640265`*^9, {
   3.795009801225276*^9, 3.7950098090672092`*^9}, {3.7950124344654546`*^9, 
   3.7950124351256847`*^9}},ExpressionUUID->"63528b59-31c6-448d-8949-\
4e85c68c43dc"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Clear", " ", "all"}], ";"}],
  Background->GrayLevel[1]], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"be1", 
    StyleBox["::",
     Background->GrayLevel[1]], 
    StyleBox["InconsistentCoeffs",
     Background->GrayLevel[1]]}], 
   StyleBox[" ",
    Background->GrayLevel[1]], 
   StyleBox["=",
    Background->GrayLevel[1]], 
   StyleBox[" ",
    Background->GrayLevel[1]], 
   StyleBox["\"\<Inconsistent coefficients!\>\"",
    Background->GrayLevel[1]]}], 
  StyleBox[";",
   Background->GrayLevel[1]]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"be1", 
     StyleBox["[",
      Background->GrayLevel[1]], 
     StyleBox[
      RowBox[{"i_", ",", "m_", ",", "\[Mu]_"}],
      Background->GrayLevel[1]], 
     StyleBox[" ",
      Background->GrayLevel[1]], 
     StyleBox["]",
      Background->GrayLevel[1]]}], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    StyleBox[":=",
     Background->GrayLevel[1]], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    RowBox[{
     StyleBox["Module",
      Background->GrayLevel[1]], 
     StyleBox["[",
      Background->GrayLevel[1]], 
     RowBox[{
      StyleBox[
       RowBox[{"{", "}"}],
       Background->GrayLevel[1]], 
      StyleBox[",",
       Background->GrayLevel[1]], 
      StyleBox["\[IndentingNewLine]",
       Background->GrayLevel[1]], 
      RowBox[{
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{"0", "\[LessEqual]", " ", "i", "\[LessEqual]", " ", 
          RowBox[{"m", "-", "\[Mu]"}]}], ",", 
         RowBox[{"value", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"value", "=", " ", 
          RowBox[{"m", "-", "\[Mu]", "+", "1"}]}]}], "]"}], " ", ";", 
       "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{"Return", "[", "value", "]"}],
        Background->GrayLevel[1]], 
       StyleBox[";",
        Background->GrayLevel[1]]}]}], 
     StyleBox["]",
      Background->GrayLevel[1]]}]}], 
   StyleBox[";",
    Background->GrayLevel[1]]}], 
  StyleBox["   ",
   Background->GrayLevel[1]]}]}], "Input",ExpressionUUID->"0427c84f-faa4-430d-\
a0ce-670b5d54d9d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["FUNCION DE LAS COMBINACIONES PARA LA MULTINOMIAL", "Subsection",
 CellChangeTimes->{{3.795012444348019*^9, 
  3.7950124539951982`*^9}},ExpressionUUID->"727cabb5-dccf-421a-a11f-\
c7db9350a29e"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Clear", " ", "all"}], ";"}],
  Background->GrayLevel[1]], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"perm", 
    StyleBox["::",
     Background->GrayLevel[1]], 
    StyleBox["InconsistentCoeffs",
     Background->GrayLevel[1]]}], 
   StyleBox[" ",
    Background->GrayLevel[1]], 
   StyleBox["=",
    Background->GrayLevel[1]], 
   StyleBox[" ",
    Background->GrayLevel[1]], 
   StyleBox["\"\<Inconsistent coefficients!\>\"",
    Background->GrayLevel[1]]}], 
  StyleBox[";",
   Background->GrayLevel[1]]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"perm", 
     StyleBox["[",
      Background->GrayLevel[1]], 
     StyleBox[
      RowBox[{"k_", ",", "m_"}],
      Background->GrayLevel[1]], 
     StyleBox["]",
      Background->GrayLevel[1]]}], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    StyleBox[":=",
     Background->GrayLevel[1]], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    RowBox[{
     StyleBox["Module",
      Background->GrayLevel[1]], 
     StyleBox["[",
      Background->GrayLevel[1]], 
     RowBox[{
      StyleBox[
       RowBox[{"{", "}"}],
       Background->GrayLevel[1]], 
      StyleBox[",",
       Background->GrayLevel[1]], 
      StyleBox["\[IndentingNewLine]",
       Background->GrayLevel[1]], 
      RowBox[{
       RowBox[{"Unprotect", "[", "Power", "]"}], ";", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"0", "|", "0."}], ",", 
          RowBox[{"0", "|", "0."}]}], "]"}], "=", "1"}], ";", 
       RowBox[{"Protect", "[", "Power", "]"}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "Para", " ", "revertir", " ", "eso", " ", "usar", " ", "el", " ", 
         "siguiente", " ", "codigo"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Unprotect", "[", "Power", "]"}], ";", 
         RowBox[{"ClearAll", "[", "Power", "]"}], ";", 
         RowBox[{"Protect", "[", "Power", "]"}], ";"}], "*)"}], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       RowBox[{"combi", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"IntegerPartitions", "[", 
               RowBox[{"k", ",", "m"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", ";;", "]"}], "]"}], ",", "m"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"IntegerPartitions", "[", 
              RowBox[{"k", ",", "m"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"permu", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{
            RowBox[{"combi", "[", 
             RowBox[{"[", ";;", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "combi", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"permu", "=", 
        RowBox[{"Flatten", "[", "permu", "]"}]}], ";", 
       RowBox[{"idx", "=", "1"}], ";", " ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["per", "idx"], "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"permu", "[", 
              RowBox[{"[", "z", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "j", ",", 
               RowBox[{"j", "+", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], ";", 
          RowBox[{"idx", "++"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "permu", "]"}], ",", "m"}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"combTotal", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["per", "j"], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"Length", "[", "permu", "]"}], "/", 
             RowBox[{"(", "m", ")"}]}]}], "}"}]}], "]"}]}], ";", 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{"(*", 
         RowBox[{"Returning", " ", "back", " ", "the", " ", "value"}], "*)"}],
        Background->GrayLevel[1]], "\[IndentingNewLine]", 
       RowBox[{"Unprotect", "[", "Power", "]"}], ";", 
       RowBox[{"ClearAll", "[", "Power", "]"}], ";", 
       RowBox[{"Protect", "[", "Power", "]"}], ";", 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{"Return", "[", "combTotal", "]"}],
        Background->GrayLevel[1]], 
       StyleBox[";",
        Background->GrayLevel[1]]}]}], 
     StyleBox["]",
      Background->GrayLevel[1]]}]}], 
   StyleBox[";",
    Background->GrayLevel[1]]}], 
  StyleBox["    ",
   Background->GrayLevel[1]]}]}], "Input",
 CellChangeTimes->{{3.7943308159837027`*^9, 3.7943308271043315`*^9}, {
   3.794331043324425*^9, 3.794331048685663*^9}, {3.7943325470617495`*^9, 
   3.7943325541513014`*^9}, 3.7943364148988523`*^9, {3.794413959922592*^9, 
   3.794413961197812*^9}, {3.794414004509533*^9, 3.794414019487914*^9}, 
   3.794517632781685*^9, 3.794677079295542*^9, 3.795006922045926*^9, {
   3.795009813644224*^9, 3.7950098172839785`*^9}, {3.7950124636723003`*^9, 
   3.79501246408121*^9}},ExpressionUUID->"f993dff4-0be8-4a75-bf74-\
e3623c0ccc79"]
}, Open  ]],

Cell[CellGroupData[{

Cell["FUNCION DE BETA PARA SERIES DE POTENCIA SIMPLE", "Subsection",
 CellChangeTimes->{{3.795012473216767*^9, 
  3.7950124820661745`*^9}},ExpressionUUID->"fc55c312-a58b-43a5-a110-\
57ddabbb20b6"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Clear", " ", "all"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "este", " ", "funciona", " ", "bien", " ", "para", " ", "caso", " ", 
     "generico"}], "*)"}]}],
  Background->GrayLevel[1]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"beta", "::", "InconsistentCoeffs"}], " ", "=", " ", 
    "\"\<Inconsistent coefficients!\>\""}], ";"}],
  Background->GrayLevel[1]], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"beta", 
     StyleBox["[",
      Background->GrayLevel[1]], 
     StyleBox[
      RowBox[{"k_", ",", "n_", ",", "m_"}],
      Background->GrayLevel[1]], 
     StyleBox["]",
      Background->GrayLevel[1]]}], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    StyleBox[":=",
     Background->GrayLevel[1]], 
    StyleBox[" ",
     Background->GrayLevel[1]], 
    RowBox[{
     StyleBox["Module",
      Background->GrayLevel[1]], 
     StyleBox["[",
      Background->GrayLevel[1]], 
     RowBox[{
      StyleBox[
       RowBox[{"{", "}"}],
       Background->GrayLevel[1]], 
      StyleBox[",",
       Background->GrayLevel[1]], 
      StyleBox["\[IndentingNewLine]",
       Background->GrayLevel[1]], 
      RowBox[{
       RowBox[{
        SubscriptBox["beta", 
         RowBox[{"0", ",", "0"}]], 
        StyleBox["=",
         Background->GrayLevel[1]], 
        StyleBox["1",
         Background->GrayLevel[1]]}], 
       StyleBox[";",
        Background->GrayLevel[1]], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{
         SubscriptBox["beta", 
          RowBox[{"1", ",", "n"}]], "=", "n"}],
        Background->GrayLevel[1]], 
       StyleBox[";",
        Background->GrayLevel[1]], 
       StyleBox[" ",
        Background->GrayLevel[1]], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{
         SubscriptBox["beta", 
          RowBox[{"0", ",", "n"}]], "=", "1"}],
        Background->GrayLevel[1]], 
       StyleBox[";",
        Background->GrayLevel[1]], 
       StyleBox[" ",
        Background->GrayLevel[1]], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       RowBox[{
        StyleBox["If",
         Background->GrayLevel[1]], 
        StyleBox["[",
         Background->GrayLevel[1]], 
        RowBox[{
         StyleBox[
          RowBox[{"n", "\[Equal]", "1"}],
          Background->GrayLevel[1]], 
         StyleBox[",",
          Background->GrayLevel[1]], 
         RowBox[{
          StyleBox[
           SubscriptBox["beta", 
            RowBox[{"k", ",", "1"}]],
           Background->GrayLevel[1]], 
          StyleBox["=",
           Background->GrayLevel[1]], 
          FractionBox[
           StyleBox["1",
            Background->GrayLevel[1]], 
           RowBox[{"k", "!"}]]}]}], 
        StyleBox["]",
         Background->GrayLevel[1]]}], "  ", 
       StyleBox[";",
        Background->GrayLevel[1]], 
       StyleBox["                ",
        Background->GrayLevel[1]], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       RowBox[{
        StyleBox["If",
         Background->GrayLevel[1]], 
        StyleBox["[",
         Background->GrayLevel[1]], 
        RowBox[{
         RowBox[{
          StyleBox["n",
           Background->GrayLevel[1]], 
          StyleBox["\[GreaterEqual]",
           Background->GrayLevel[1]], " ", 
          StyleBox["1",
           Background->GrayLevel[1]]}], 
         StyleBox[",",
          Background->GrayLevel[1]], 
         StyleBox[
          RowBox[{
           SubscriptBox["beta", 
            RowBox[{"k", ",", "n"}]], "=", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", 
              RowBox[{"k", "-", 
               RowBox[{"(", " ", 
                RowBox[{"m", "-", "1"}], ")"}]}]}], "k"], " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"0", "\[LessEqual]", " ", "j", "\[LessEqual]", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"m", "-", "1"}], ")"}]}]}], ",", 
              FractionBox[
               SubscriptBox["beta", 
                RowBox[{"j", ",", 
                 RowBox[{"n", "-", "1"}]}]], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "-", "j"}], ")"}], "!"}]], " ", ",", "0"}], 
             "]"}]}]}],
          Background->GrayLevel[1]]}], 
        StyleBox["]",
         Background->GrayLevel[1]]}], "  ", 
       StyleBox[";",
        Background->GrayLevel[1]], 
       StyleBox["                        ",
        Background->GrayLevel[1]], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       StyleBox[
        RowBox[{"(*", 
         RowBox[{"Returning", " ", "back", " ", "the", " ", "value"}], "*)"}],
        Background->GrayLevel[1]], 
       StyleBox["\[IndentingNewLine]",
        Background->GrayLevel[1]], 
       RowBox[{
        StyleBox["Return",
         Background->GrayLevel[1]], 
        StyleBox["[",
         Background->GrayLevel[1]], 
        SubscriptBox[
         StyleBox["beta",
          Background->GrayLevel[1]], 
         RowBox[{"k", ",", "n"}]], 
        StyleBox["]",
         Background->GrayLevel[1]]}], 
       StyleBox[";",
        Background->GrayLevel[1]]}]}], 
     StyleBox["]",
      Background->GrayLevel[1]]}]}], 
   StyleBox[";",
    Background->GrayLevel[1]]}], 
  StyleBox["    ",
   Background->GrayLevel[1]]}]}], "Input",
 CellChangeTimes->{
  3.795011292977109*^9},ExpressionUUID->"63ba53e7-9b3d-49b4-8b99-\
6855c03bee04"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asc y asintotas para  (m < \[Mu])", "Section",
 CellChangeTimes->{{3.797173588377164*^9, 
  3.797173603513212*^9}},ExpressionUUID->"c24cfae8-07df-4074-9c54-\
7a3e454b2bb3"],

Cell[CellGroupData[{

Cell["Definiciones", "Subsection",
 CellChangeTimes->{{3.796039014589737*^9, 
  3.796039015826406*^9}},ExpressionUUID->"7ca88c92-2b78-4895-a845-\
f7965a6c5cc5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "[", 
   RowBox[{"j_", ",", 
    StyleBox["\[Mu]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["\[Kappa]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["m_",
     Background->GrayLevel[1]]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "m"], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"m", "+", "j", "-", "2"}], ",", 
     RowBox[{"j", "-", "1"}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["m", 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], "m"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"\[Mu]", " ", "\[Kappa]"}], 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "m"}], "-", "j", "+", "1"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "[", 
   RowBox[{"j_", ",", 
    StyleBox["\[Mu]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["\[Kappa]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["m_",
     Background->GrayLevel[1]]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"j", "-", "1"}]], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"\[Mu]", "-", "m", "+", "j", "-", "2"}], ",", 
     RowBox[{"j", "-", "1"}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["m", 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
    RowBox[{"j", "-", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"\[Mu]", " ", "\[Kappa]"}], 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
    RowBox[{
    "m", "-", "\[Mu]", "-", "j", "+", "1"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta1", "[", 
   RowBox[{"\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_"}], "]"}], ":=", 
  FractionBox["\[Gamma]Med", 
   RowBox[{"\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Kappa]"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"j_", ",", 
     StyleBox["\[Mu]_",
      Background->GrayLevel[1]], 
     StyleBox[",",
      Background->GrayLevel[1]], 
     StyleBox["\[Kappa]_",
      Background->GrayLevel[1]], 
     StyleBox[",",
      Background->GrayLevel[1]], 
     StyleBox["m_",
      Background->GrayLevel[1]]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"m", "-", "\[Mu]"}], ",", "j"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["m", 
       RowBox[{
        RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], "j"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], 
       RowBox[{
        RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
     RowBox[{"m", "-", "\[Mu]", "-", "j"}]]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta2", "[", 
    RowBox[{"\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_", ",", "m_"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}], "m"], " ", 
    FractionBox["\[Gamma]Med", 
     RowBox[{"\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}]}]]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wB", "[", 
   RowBox[{
   "j_", ",", "\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_", ",", "m_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Delta2", "[", 
    RowBox[{"\[Mu]", ",", "\[Kappa]", ",", "\[Gamma]Med", ",", "m"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"m", "-", "j"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wA1", "[", 
   RowBox[{
   "j_", ",", "m_", ",", "\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Delta1", "[", 
    RowBox[{"\[Mu]", ",", "\[Kappa]", ",", "\[Gamma]Med"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"\[Mu]", "-", "m", "-", "j", "+", "1"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wA2", "[", 
   RowBox[{
   "j_", ",", "m_", ",", "\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Delta2", "[", 
    RowBox[{"\[Mu]", ",", "\[Kappa]", ",", "\[Gamma]Med", ",", "m"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"m", "-", "j", "+", "1"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.796072209477955*^9, 
  3.796072209800099*^9}},ExpressionUUID->"dd92c473-ad89-4b47-b7a9-\
dc933450bbed"]
}, Closed]],

Cell[CellGroupData[{

Cell["Asc Asintotico de Bob", "Subsection",
 CellChangeTimes->{{3.797173710064371*^9, 
  3.7971737132393703`*^9}},ExpressionUUID->"cde60a42-cbad-47ef-955e-\
b9564e8296e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CsAsintv1", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Kappa]b_", ",", "mb_", ",", "\[Gamma]Medb_", ",", "NA_",
     ",", "NB_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Log2", "[", " ", 
    RowBox[{"NB", " ", "\[Gamma]Medb"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Log2", "[", "\[ExponentialE]", "]"}], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"h", "=", "1"}], "NA"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "h"], 
       RowBox[{"Binomial", "[", 
        RowBox[{"NA", ",", "h"}], "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "h"], 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"h", ",", "k"}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i3", "=", "1"}], 
           RowBox[{"LimiteSum", 
            StyleBox["[",
             Background->GrayLevel[1]], 
            RowBox[{
             StyleBox["k",
              Background->GrayLevel[1]], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             RowBox[{
              StyleBox["mb",
               Background->GrayLevel[1]], 
              StyleBox[" ",
               Background->GrayLevel[1]], "NB"}]}], 
            StyleBox["]",
             Background->GrayLevel[1]]}]], 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", "k", ")"}], "!"}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u3", "=", "1"}], 
              RowBox[{"mb", " ", "NB"}]], 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["k",
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["mb",
                    Background->GrayLevel[1]], 
                   StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i3", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "u3", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], "!"}]}]], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"t2", "=", "1"}], 
              RowBox[{"mb", " ", "NB"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{" ", 
                    RowBox[{"NB", " ", "\[Gamma]Medb"}]}], 
                   RowBox[{
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}], " "}]], ")"}], 
                 RowBox[{
                  RowBox[{"NB", " ", "mb"}], "-", "t2"}]], 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], "!"}]], 
                " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"z", "=", 
                   RowBox[{
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t2"}]}], 
                  RowBox[{"mb", " ", "NB"}]], 
                 RowBox[{"A2", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                   RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["k",
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["mb",
                    Background->GrayLevel[1]], 
                   StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i3", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t2", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]]}], ")"}], "   ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i2", "=", "1"}], 
             RowBox[{"LimiteSum", 
              StyleBox["[",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox[
                RowBox[{"h", "-", "k"}],
                Background->GrayLevel[1]], 
               StyleBox[",",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox[
                 RowBox[{"\[Mu]b", " ", "NB"}],
                 Background->GrayLevel[1]], 
                StyleBox["-",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox["mb",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], "NB"}]}]}], 
              StyleBox["]",
               Background->GrayLevel[1]]}]], 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"h", "-", "k"}], ")"}], "!"}], 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"u", "=", "1"}], 
                RowBox[{
                 RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                 RowBox[{"mb", " ", "NB"}]}]], 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"perm", 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "i2", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "u", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], "!"}]}]], 
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"t", "=", "1"}], 
                RowBox[{
                 RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                 RowBox[{"mb", " ", "NB"}]}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    RowBox[{"NB", "  ", "\[Gamma]Medb"}], 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], " ", ")"}], 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}]], 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], "!"}]], " ", 
                  RowBox[{
                   UnderoverscriptBox["\[Sum]", 
                    RowBox[{"z", "=", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t"}]}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                   RowBox[{"A1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], ")"}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"perm", 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "i2", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "t", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}]]}], ")"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"t2", "=", "1"}], 
                   RowBox[{"mb", " ", "NB"}]], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", 
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"t", "=", "1"}], 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], 
                StyleBox["\[Equal]",
                 Background->GrayLevel[1]], "0"}], ",", 
               RowBox[{"EulerGamma", "+", 
                RowBox[{"Log", "[", " ", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"h", "-", "k"}], ")"}], "  ", "\[Gamma]Medb", " ",
                     "NB"}], 
                   RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", " ", 
                  FractionBox[
                   RowBox[{"k", " ", "\[Gamma]Medb", " ", "NB"}], 
                   RowBox[{
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}], " ", " "}]]}], 
                 "]"}]}], ",", "  ", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{" ", 
                    RowBox[{"\[Gamma]Medb", " ", "NB", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}], " ", " ", 
                    RowBox[{"(", 
                    RowBox[{"h", "-", "k"}], ")"}]}]}], ")"}]}]}], 
                    RowBox[{
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}], "  ", 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]}]], " ", 
                   ")"}], 
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t2", "=", "1"}], 
                    RowBox[{"mb", " ", "NB"}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t", "=", "1"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], ")"}]}]]}], " ", 
                RowBox[{"Gamma", "[", "     ", 
                 RowBox[{
                  RowBox[{
                   UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t2", "=", "1"}], 
                    RowBox[{"mb", " ", "NB"}]], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", "  ", 
                  RowBox[{
                   UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t", "=", "1"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], "]"}]}]}], 
              "]"}]}]}]}]}]}]}]}]}], " ", ")"}], "  "}]}]}]], "Input",
 CellChangeTimes->{{3.7971737294623346`*^9, 3.7971737322058244`*^9}, {
  3.7971739268093414`*^9, 
  3.7971739325275917`*^9}},ExpressionUUID->"263ed7b5-768a-4ece-a6f7-\
b97c3dba9d3a"],

Cell[CellGroupData[{

Cell["Ce medio de Eve", "Subsubsection",
 CellChangeTimes->{{3.79667893845957*^9, 3.7966789495163493`*^9}, {
  3.7971738993019238`*^9, 
  3.7971739044776773`*^9}},ExpressionUUID->"f0db19e0-b441-4259-8ec9-\
5babf86d5335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CeV1", "[", 
   RowBox[{
   "\[Mu]e_", ",", "\[Kappa]e_", ",", "me_", ",", "\[Gamma]Mede_", ",", 
    "NE_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       FractionBox["1", 
        RowBox[{"Delta1", "[", 
         RowBox[{
          RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
          RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]], "]"}], " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], 
        RowBox[{
         RowBox[{"\[Mu]e", " ", "NE"}], "-", 
         RowBox[{"me", " ", "NE"}]}]], " ", 
       RowBox[{
        RowBox[{"A1", "[", 
         RowBox[{"j", ",", 
          StyleBox[
           RowBox[{"\[Mu]e", " ", "NE"}],
           Background->GrayLevel[1]], 
          StyleBox[",",
           Background->GrayLevel[1]], 
          StyleBox["\[Kappa]e",
           Background->GrayLevel[1]], 
          StyleBox[",",
           Background->GrayLevel[1]], 
          StyleBox[
           RowBox[{"me", " ", "NE"}],
           Background->GrayLevel[1]]}], "]"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"r", "=", "0"}], 
          RowBox[{
           RowBox[{"\[Mu]e", " ", "NE"}], "-", 
           RowBox[{"me", " ", "NE"}], "-", "j"}]], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"r", "!"}]], 
          SuperscriptBox[
           RowBox[{
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"Delta1", "[", 
               RowBox[{
                RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]], ")"}], " "}], 
           "r"], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "r"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "r"}], ",", 
            FractionBox["1", 
             RowBox[{"Delta1", "[", 
              RowBox[{
               RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
               RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]]}], 
           "]"}]}]}]}]}]}], " ", "+", 
     RowBox[{
      RowBox[{"Exp", "[", " ", 
       FractionBox["1", 
        RowBox[{"Delta2", "[", 
         RowBox[{
          RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
          RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
          RowBox[{"me", " ", "NE"}]}], "]"}]], "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], 
        RowBox[{"me", " ", "NE"}]], " ", 
       RowBox[{
        RowBox[{"A2", "[", 
         RowBox[{"j", ",", 
          StyleBox[
           RowBox[{"\[Mu]e", " ", "NE"}],
           Background->GrayLevel[1]], 
          StyleBox[",",
           Background->GrayLevel[1]], 
          StyleBox["\[Kappa]e",
           Background->GrayLevel[1]], 
          StyleBox[",",
           Background->GrayLevel[1]], 
          StyleBox[
           RowBox[{"me", " ", "NE"}],
           Background->GrayLevel[1]]}], "]"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"r", "=", "0"}], 
          RowBox[{
           RowBox[{"me", " ", "NE"}], "-", "j"}]], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"r", "!"}]], 
          SuperscriptBox[
           RowBox[{
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
                RowBox[{"me", " ", "NE"}]}], "]"}]], ")"}], " "}], "r"], "   ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "r"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "r"}], ",", 
            FractionBox["1", 
             RowBox[{"Delta2", "[", 
              RowBox[{
               RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
               RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
               RowBox[{"me", " ", "NE"}]}], "]"}]]}], "]"}]}]}]}]}]}]}], 
    ")"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.796678971668684*^9, 3.796678973636588*^9}, {
  3.796679011182443*^9, 3.796679133441107*^9}, {3.796679172982151*^9, 
  3.796679263022744*^9}, {3.796679392021655*^9, 3.7966795249600797`*^9}, {
  3.79717390826363*^9, 
  3.797173911105404*^9}},ExpressionUUID->"1004ef16-e931-457e-b51b-\
050bcb9f662f"]
}, Closed]],

Cell[CellGroupData[{

Cell["asc asintotino unido", "Subsubsection",
 CellChangeTimes->{{3.7960671104582033`*^9, 
  3.7960671295491657`*^9}},ExpressionUUID->"3e5bf84f-63f6-4818-ac53-\
9498d88ef820"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascV1Asintotico", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CsAsintv1", "[", 
    RowBox[{
    "\[Mu]b", ",", "\[Kappa]b", ",", "mb", ",", "\[Gamma]Medb", ",", "NA", 
     ",", "NB"}], "]"}], "-", 
   RowBox[{"CeV1", "[", 
    RowBox[{
    "\[Mu]e", ",", "\[Kappa]e", ",", "me", ",", "\[Gamma]Mede", ",", "NE"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7960671305285044`*^9, 3.796067157112381*^9}, {
   3.796067191083506*^9, 3.79606719874304*^9}, {3.7960806870797896`*^9, 
   3.796080698501232*^9}, 3.796080801273893*^9, {3.797173956197583*^9, 
   3.7971739704214025`*^9}},ExpressionUUID->"29f00a02-d73b-4304-aece-\
a956efcb4707"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asc Medio Bob Exacto formula cerrada", "Subsection",
 CellChangeTimes->{{3.7971741719699936`*^9, 
  3.7971741866687455`*^9}},ExpressionUUID->"113730cc-26bf-49be-b2f6-\
24223382b75e"],

Cell[CellGroupData[{

Cell["asc Loss", "Subsubsection",
 CellChangeTimes->{{3.797174199505955*^9, 
  3.7971742012477407`*^9}},ExpressionUUID->"719d1ada-5edc-4d80-9ae5-\
d4cd0b8eda5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascLossV1", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"h", "=", "1"}], "NA"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"h", "+", "1"}]], 
     RowBox[{"Binomial", "[", 
      RowBox[{"NA", ",", "h"}], "]"}], " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "h"], 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{"h", ",", "k"}], "]"}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i3", "=", "1"}], 
         RowBox[{"LimiteSum", 
          StyleBox["[",
           Background->GrayLevel[1]], 
          RowBox[{
           StyleBox["k",
            Background->GrayLevel[1]], 
           StyleBox[",",
            Background->GrayLevel[1]], 
           RowBox[{
            StyleBox["mb",
             Background->GrayLevel[1]], 
            StyleBox[" ",
             Background->GrayLevel[1]], "NB"}]}], 
          StyleBox["]",
           Background->GrayLevel[1]]}]], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", "k", ")"}], "!"}], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"u3", "=", "1"}], 
            RowBox[{"mb", " ", "NB"}]], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"perm", 
               StyleBox["[",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["k",
                 Background->GrayLevel[1]], 
                StyleBox[",",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox["mb",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], "NB"}]}], 
               StyleBox["]",
                Background->GrayLevel[1]]}], 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"[", "i3", "]"}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "u3", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], "!"}]}]], 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t2", "=", "1"}], 
            RowBox[{"mb", " ", "NB"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"Delta2", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                   RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                   RowBox[{"mb", " ", "NB"}]}], "]"}]], ")"}], 
               RowBox[{
                RowBox[{"mb", " ", "NB"}], "-", "t2"}]], 
              FractionBox["1", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], "!"}]], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"z", "=", 
                 RowBox[{
                  RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t2"}]}], 
                RowBox[{"mb", " ", "NB"}]], 
               RowBox[{"A2", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                 RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                 RowBox[{
                  StyleBox["mb",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NB"}]}], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"perm", 
               StyleBox["[",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["k",
                 Background->GrayLevel[1]], 
                StyleBox[",",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox["mb",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], "NB"}]}], 
               StyleBox["]",
                Background->GrayLevel[1]]}], 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"[", "i3", "]"}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "t2", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}]]}], ")"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i2", "=", "1"}], 
           RowBox[{"LimiteSum", 
            StyleBox["[",
             Background->GrayLevel[1]], 
            RowBox[{
             StyleBox[
              RowBox[{"h", "-", "k"}],
              Background->GrayLevel[1]], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             RowBox[{
              StyleBox[
               RowBox[{"\[Mu]b", " ", "NB"}],
               Background->GrayLevel[1]], 
              StyleBox["-",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox["mb",
                Background->GrayLevel[1]], 
               StyleBox[" ",
                Background->GrayLevel[1]], "NB"}]}]}], 
            StyleBox["]",
             Background->GrayLevel[1]]}]], 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", "-", "k"}], ")"}], "!"}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u", "=", "1"}], 
              RowBox[{
               RowBox[{"\[Mu]b", " ", "NB"}], "-", 
               RowBox[{"mb", " ", "NB"}]}]], 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox[
                   RowBox[{"h", "-", "k"}],
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                   StyleBox["-",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "u", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], "!"}]}]], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{
               RowBox[{"\[Mu]b", " ", "NB"}], "-", 
               RowBox[{"mb", " ", "NB"}]}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], ")"}], 
                 RowBox[{
                  RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                  RowBox[{"mb", " ", "NB"}], "-", "t"}]], 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], "!"}]], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"z", "=", 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t"}]}], 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                   RowBox[{"mb", " ", "NB"}]}]], 
                 RowBox[{"A1", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                   RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox[
                   RowBox[{"h", "-", "k"}],
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                   StyleBox["-",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]]}], ")"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"h", "-", "k"}], ")"}], 
              RowBox[{"Delta1", "[", 
               RowBox[{
                RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
             FractionBox[
              RowBox[{" ", "k"}], 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                RowBox[{"mb", " ", "NB"}]}], "]"}]]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{
                RowBox[{"\[Mu]e", " ", "NE"}], "-", 
                RowBox[{"me", " ", "NE"}]}]], " ", 
              RowBox[{
               RowBox[{"A1", "[", 
                RowBox[{"j", ",", 
                 RowBox[{
                  StyleBox["\[Mu]e",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NE"}], 
                 StyleBox[",",
                  Background->GrayLevel[1]], 
                 StyleBox["\[Kappa]e",
                  Background->GrayLevel[1]], 
                 StyleBox[",",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["me",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NE"}]}], "]"}], " ", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"r", "=", "0"}], 
                 RowBox[{
                  RowBox[{"\[Mu]e", " ", "NE"}], "-", 
                  RowBox[{"me", " ", "NE"}], "-", "j"}]], 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"r", "!"}]], 
                 SuperscriptBox[
                  RowBox[{
                   RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]], ")"}], 
                   " "}], "r"], "  ", 
                 RowBox[{"Exp", "[", 
                  FractionBox["1", 
                   RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", "r", "+", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t2", "=", "1"}], 
                    RowBox[{"mb", " ", "NB"}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t", "=", "1"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "r"}], "-", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t2", "=", "1"}], 
                    RowBox[{"mb", " ", "NB"}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t", "=", "1"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], 
                   StyleBox[",",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{"h", "-", "k"}], ")"}], 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
                    FractionBox[
                    RowBox[{" ", "k"}], 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}]], "+", 
                    FractionBox["1", 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]]}]}], 
                  "]"}]}]}]}]}], "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"me", " ", "NE"}]], " ", 
              RowBox[{
               RowBox[{"A2", "[", 
                RowBox[{"j", ",", 
                 RowBox[{
                  StyleBox["\[Mu]e",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NE"}], 
                 StyleBox[",",
                  Background->GrayLevel[1]], 
                 StyleBox["\[Kappa]e",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], 
                 StyleBox[",",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["me",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NE"}]}], "]"}], " ", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"r", "=", "0"}], 
                 RowBox[{
                  RowBox[{"me", " ", "NE"}], "-", "j"}]], 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"r", "!"}]], 
                 SuperscriptBox[
                  RowBox[{
                   RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
                    RowBox[{"me", " ", "NE"}]}], "]"}]], ")"}], " "}], "r"], "   ", 
                 RowBox[{"Exp", "[", 
                  FractionBox["1", 
                   RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
                    RowBox[{"me", " ", "NE"}]}], "]"}]], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", "r", "+", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t2", "=", "1"}], 
                    RowBox[{"mb", " ", "NB"}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t", "=", "1"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "r"}], "-", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t2", "=", "1"}], 
                    RowBox[{"mb", " ", "NB"}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"t", "=", "1"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}], 
                   StyleBox[",",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{"h", "-", "k"}], ")"}], 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
                    FractionBox[
                    RowBox[{" ", "k"}], 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}]], "+", 
                    FractionBox["1", 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
                    RowBox[{"me", " ", "NE"}]}], "]"}]]}]}], "]"}]}]}]}]}]}], 
            ")"}], " "}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.797174207173959*^9, 
  3.797174209564847*^9}},ExpressionUUID->"af9ba9a6-98d2-4ef2-b33d-\
a465d85f96cf"]
}, Closed]],

Cell[CellGroupData[{

Cell["C medio de bob exacto", "Subsubsection",
 CellChangeTimes->{{3.7960816033861485`*^9, 3.79608160947885*^9}, {
  3.797174248946223*^9, 
  3.7971742540323334`*^9}},ExpressionUUID->"b50cc8eb-0756-4efa-944a-\
6a986048edf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CbobV1", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Kappa]b_", ",", "mb_", ",", "\[Gamma]Medb_", ",", "NA_",
     ",", "NB_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"h", "=", "1"}], "NA"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"h", "+", "1"}]], 
     RowBox[{"Binomial", "[", 
      RowBox[{"NA", ",", "h"}], "]"}], " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "h"], 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{"h", ",", "k"}], "]"}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i3", "=", "1"}], 
         RowBox[{"LimiteSum", 
          StyleBox["[",
           Background->GrayLevel[1]], 
          RowBox[{
           StyleBox["k",
            Background->GrayLevel[1]], 
           StyleBox[",",
            Background->GrayLevel[1]], 
           RowBox[{
            StyleBox["mb",
             Background->GrayLevel[1]], 
            StyleBox[" ",
             Background->GrayLevel[1]], "NB"}]}], 
          StyleBox["]",
           Background->GrayLevel[1]]}]], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", "k", ")"}], "!"}], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"u3", "=", "1"}], 
            RowBox[{"mb", " ", "NB"}]], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"perm", 
               StyleBox["[",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["k",
                 Background->GrayLevel[1]], 
                StyleBox[",",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox["mb",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], "NB"}]}], 
               StyleBox["]",
                Background->GrayLevel[1]]}], 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"[", "i3", "]"}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "u3", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], "!"}]}]], 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t2", "=", "1"}], 
            RowBox[{"mb", " ", "NB"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"Delta2", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", " ", ",", 
                   RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                   RowBox[{"mb", " ", "NB"}]}], "]"}]], ")"}], 
               RowBox[{
                RowBox[{"mb", " ", "NB"}], "-", "t2"}]], 
              FractionBox["1", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], "!"}]], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"z", "=", 
                 RowBox[{
                  RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t2"}]}], 
                RowBox[{"mb", " ", "NB"}]], 
               RowBox[{"A2", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                 RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                 RowBox[{
                  StyleBox["mb",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NB"}]}], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"perm", 
               StyleBox["[",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["k",
                 Background->GrayLevel[1]], 
                StyleBox[",",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox["mb",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], "NB"}]}], 
               StyleBox["]",
                Background->GrayLevel[1]]}], 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"[", "i3", "]"}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "t2", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}]]}], ")"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i2", "=", "1"}], 
           RowBox[{"LimiteSum", 
            StyleBox["[",
             Background->GrayLevel[1]], 
            RowBox[{
             StyleBox[
              RowBox[{"h", "-", "k"}],
              Background->GrayLevel[1]], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             RowBox[{
              StyleBox[
               RowBox[{"\[Mu]b", " ", "NB"}],
               Background->GrayLevel[1]], 
              StyleBox["-",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox["mb",
                Background->GrayLevel[1]], 
               StyleBox[" ",
                Background->GrayLevel[1]], "NB"}]}]}], 
            StyleBox["]",
             Background->GrayLevel[1]]}]], 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", "-", "k"}], ")"}], "!"}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u", "=", "1"}], 
              RowBox[{
               RowBox[{"\[Mu]b", " ", "NB"}], "-", 
               RowBox[{"mb", " ", "NB"}]}]], 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox[
                   RowBox[{"h", "-", "k"}],
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                   StyleBox["-",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "u", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], "!"}]}]], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{
               RowBox[{"\[Mu]b", " ", "NB"}], "-", 
               RowBox[{"mb", " ", "NB"}]}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], ")"}], 
                 RowBox[{
                  RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                  RowBox[{"mb", " ", "NB"}], "-", "t"}]], 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], "!"}]], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"z", "=", 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t"}]}], 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                   RowBox[{"mb", " ", "NB"}]}]], 
                 RowBox[{"A1", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                   RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox[
                   RowBox[{"h", "-", "k"}],
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                   StyleBox["-",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]]}], ")"}], "  ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"h", "-", "k"}], ")"}], 
              RowBox[{"Delta1", "[", 
               RowBox[{
                RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
             FractionBox[
              RowBox[{" ", "k"}], 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                RowBox[{"mb", " ", "NB"}]}], "]"}]]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"t2", "=", "1"}], 
               RowBox[{"mb", " ", "NB"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"perm", 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["k",
                    Background->GrayLevel[1]], 
                   StyleBox[",",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "i3", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "t2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]}]}], "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"t", "=", "1"}], 
               RowBox[{
                RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                RowBox[{"mb", " ", "NB"}]}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                 RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"perm", 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                   StyleBox[",",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "i2", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "t", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]}]}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"t2", "=", "1"}], 
                 RowBox[{"mb", " ", "NB"}]], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "t2", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}]}], 
              StyleBox["-",
               Background->GrayLevel[1]], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"t", "=", "1"}], 
                RowBox[{
                 RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                 RowBox[{"mb", " ", "NB"}]}]], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                  RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"perm", 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "i2", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "t", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}]}]}]}], ",", 
             RowBox[{
              FractionBox[
               RowBox[{"(", 
                RowBox[{"h", "-", "k"}], ")"}], 
               RowBox[{"Delta1", "[", 
                RowBox[{
                 RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                 RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
              FractionBox[
               RowBox[{" ", "k"}], 
               RowBox[{"Delta2", "[", 
                RowBox[{
                 RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                 RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                 RowBox[{"mb", " ", "NB"}]}], "]"}]]}]}], "]"}], 
           " "}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7959823410073657`*^9, 3.7959823417673264`*^9}, {
   3.795982387585433*^9, 3.795982472674401*^9}, {3.7959851072297106`*^9, 
   3.795985107590745*^9}, {3.7959851632141247`*^9, 3.795985388816749*^9}, {
   3.79599151150037*^9, 3.795991774661032*^9}, 3.7960821705952945`*^9, 
   3.7960822486217346`*^9, {3.7963218848763146`*^9, 3.796321896779804*^9}, {
   3.7971742598865557`*^9, 
   3.797174262807766*^9}},ExpressionUUID->"300cea6a-d570-4458-90cd-\
b8be4baf5574"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cs medio exacto", "Subsubsection",
 CellChangeTimes->{{3.797174290964814*^9, 
  3.7971742978728037`*^9}},ExpressionUUID->"ffceb1b6-4754-47a0-a1c3-\
f2f692ca6aa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascV1Total", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CbobV1", "[", 
    RowBox[{
    "\[Mu]b", ",", "\[Kappa]b", ",", "mb", ",", "\[Gamma]Medb", ",", "NA", 
     ",", "NB"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"ascLossV1", "[", 
     RowBox[{
     "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", "mb", 
      ",", "me", ",", "\[Gamma]Medb", ",", "\[Gamma]Mede", ",", "NA", ",", 
      "NB", ",", "NE"}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7971743041301713`*^9, 
  3.7971743259205303`*^9}},ExpressionUUID->"954e3a70-680c-446e-b3ef-\
4b389a60e416"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asc Medio Bob Exacta numerico", "Subsection",
 CellChangeTimes->{{3.7971743444092746`*^9, 
  3.7971743516268516`*^9}},ExpressionUUID->"5e2d536f-3d1d-4420-a0ea-\
bf1fe40ac6e4"],

Cell[CellGroupData[{

Cell["asc loss numerico", "Subsubsection",
 CellChangeTimes->{{3.7960816861787434`*^9, 3.796081688018823*^9}, {
  3.796321920822957*^9, 
  3.796321922802896*^9}},ExpressionUUID->"973cc266-2f8e-42f7-8c97-\
ea6404096736"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascLossV1Num", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"1", "+", "\[Gamma]"}]], ")"}], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"h", "=", "1"}], "NA"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"h", "+", "1"}]], 
         RowBox[{"Binomial", "[", 
          RowBox[{"NA", ",", "h"}], "]"}], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "h"], 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"h", ",", "k"}], "]"}], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i3", "=", "1"}], 
             RowBox[{"LimiteSum", 
              StyleBox["[",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox["k",
                Background->GrayLevel[1]], 
               StyleBox[",",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["mb",
                 Background->GrayLevel[1]], 
                StyleBox[" ",
                 Background->GrayLevel[1]], "NB"}]}], 
              StyleBox["]",
               Background->GrayLevel[1]]}]], 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", "k", ")"}], "!"}], 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"u3", "=", "1"}], 
                RowBox[{"mb", " ", "NB"}]], 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"perm", 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "i3", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "u3", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], "!"}]}]], 
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"t2", "=", "1"}], 
                RowBox[{"mb", " ", "NB"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}]], ")"}], 
                   RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}]], 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], "!"}]], 
                  " ", 
                  RowBox[{
                   UnderoverscriptBox["\[Sum]", 
                    RowBox[{"z", "=", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t2"}]}], 
                    RowBox[{"mb", " ", "NB"}]], 
                   RowBox[{"A2", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], ")"}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"perm", 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "i3", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "t2", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}]]}], ")"}], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i2", "=", "1"}], 
               RowBox[{"LimiteSum", 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox[
                  RowBox[{"h", "-", "k"}],
                  Background->GrayLevel[1]], 
                 StyleBox[",",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox[
                   RowBox[{"\[Mu]b", " ", "NB"}],
                   Background->GrayLevel[1]], 
                  StyleBox["-",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["mb",
                    Background->GrayLevel[1]], 
                   StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]], 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"h", "-", "k"}], ")"}], "!"}], 
                RowBox[{
                 UnderoverscriptBox["\[Product]", 
                  RowBox[{"u", "=", "1"}], 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                   RowBox[{"mb", " ", "NB"}]}]], 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "u", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], "!"}]}]], 
               RowBox[{"(", 
                RowBox[{
                 UnderoverscriptBox["\[Product]", 
                  RowBox[{"t", "=", "1"}], 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                   RowBox[{"mb", " ", "NB"}]}]], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], ")"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}]], 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], "!"}]], " ", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"z", "=", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t"}]}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{"A1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], ")"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}]]}], ")"}], 
               SuperscriptBox["\[Gamma]", 
                RowBox[{
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"t2", "=", "1"}], 
                   RowBox[{"mb", " ", "NB"}]], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", 
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"t", "=", "1"}], 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}]], " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[Gamma]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"(", 
                    RowBox[{"h", "-", "k"}], ")"}], 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
                   FractionBox[
                    RowBox[{" ", "k"}], 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}]]}], ")"}]}], 
                "]"}]}]}]}]}]}]}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", " ", 
           FractionBox["\[Gamma]", 
            RowBox[{"Delta1", "[", 
             RowBox[{
              RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
              RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]]}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{
            RowBox[{"\[Mu]e", " ", "NE"}], "-", 
            RowBox[{"me", " ", "NE"}]}]], " ", 
          RowBox[{
           RowBox[{"A1", "[", 
            RowBox[{"j", ",", 
             RowBox[{
              StyleBox["\[Mu]e",
               Background->GrayLevel[1]], 
              StyleBox[" ",
               Background->GrayLevel[1]], "NE"}], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             StyleBox["\[Kappa]e",
              Background->GrayLevel[1]], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             RowBox[{
              StyleBox["me",
               Background->GrayLevel[1]], 
              StyleBox[" ",
               Background->GrayLevel[1]], "NE"}]}], "]"}], " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"r", "=", "0"}], 
             RowBox[{
              RowBox[{"\[Mu]e", " ", "NE"}], "-", 
              RowBox[{"me", " ", "NE"}], "-", "j"}]], 
            RowBox[{
             FractionBox["1", 
              RowBox[{"r", "!"}]], 
             SuperscriptBox[
              RowBox[{
               RowBox[{"(", 
                FractionBox["\[Gamma]", 
                 RowBox[{"Delta1", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                   RowBox[{"\[Gamma]Mede", " ", "NE"}]}], "]"}]], ")"}], 
               " "}], "r"]}]}]}]}]}], "  ", "+", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", " ", 
           FractionBox["\[Gamma]", 
            RowBox[{"Delta2", "[", 
             RowBox[{
              RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
              RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
              RowBox[{"me", " ", "NE"}]}], "]"}]]}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{"me", " ", "NE"}]], " ", 
          RowBox[{
           RowBox[{"A2", "[", 
            RowBox[{"j", ",", 
             RowBox[{
              StyleBox["\[Mu]e",
               Background->GrayLevel[1]], 
              StyleBox[" ",
               Background->GrayLevel[1]], "NE"}], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             StyleBox["\[Kappa]e",
              Background->GrayLevel[1]], 
             StyleBox[" ",
              Background->GrayLevel[1]], 
             StyleBox[",",
              Background->GrayLevel[1]], 
             RowBox[{
              StyleBox["me",
               Background->GrayLevel[1]], 
              StyleBox[" ",
               Background->GrayLevel[1]], "NE"}]}], "]"}], " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"r", "=", "0"}], 
             RowBox[{
              RowBox[{"me", " ", "NE"}], "-", "j"}]], 
            RowBox[{
             FractionBox["1", 
              RowBox[{"r", "!"}]], 
             SuperscriptBox[
              RowBox[{
               RowBox[{"(", 
                FractionBox["\[Gamma]", 
                 RowBox[{"Delta2", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                   RowBox[{"\[Gamma]Mede", " ", "NE"}], ",", 
                   RowBox[{"me", " ", "NE"}]}], "]"}]], ")"}], " "}], 
              "r"]}]}]}]}]}]}], "   ", ")"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
   "  "}]}]], "Input",
 CellChangeTimes->{{3.7959866268805223`*^9, 3.795986735191535*^9}, {
   3.7959868187326007`*^9, 3.795986827768444*^9}, {3.7959869007990303`*^9, 
   3.795986903175707*^9}, {3.7959886143981485`*^9, 3.7959886154548264`*^9}, {
   3.7959922251315823`*^9, 3.7959922300017967`*^9}, {3.79599226628629*^9, 
   3.7959924300503073`*^9}, 3.7960821038190317`*^9, {3.7960823738621783`*^9, 
   3.7960824417201133`*^9}, 3.7960825032260804`*^9, {3.7960825860041957`*^9, 
   3.796082690421076*^9}, {3.7960827799953375`*^9, 3.796082780309491*^9}, 
   3.796082933577298*^9, {3.7963220811273203`*^9, 3.7963220850355954`*^9}, {
   3.7963221581492963`*^9, 3.7963221619857187`*^9}, {3.797174372949882*^9, 
   3.7971743748926225`*^9}},ExpressionUUID->"05282d4b-cd08-4272-b193-\
c52c6e2875fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CbobV1Num", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Kappa]b_", ",", "mb_", ",", "\[Gamma]Medb_", ",", "NA_",
     ",", "NB_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"1", "+", "\[Gamma]"}]], ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"h", "=", "1"}], "NA"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"h", "+", "1"}]], 
        RowBox[{"Binomial", "[", 
         RowBox[{"NA", ",", "h"}], "]"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], "h"], 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"h", ",", "k"}], "]"}], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i3", "=", "1"}], 
            RowBox[{"LimiteSum", 
             StyleBox["[",
              Background->GrayLevel[1]], 
             RowBox[{
              StyleBox["k",
               Background->GrayLevel[1]], 
              StyleBox[",",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox["mb",
                Background->GrayLevel[1]], 
               StyleBox[" ",
                Background->GrayLevel[1]], "NB"}]}], 
             StyleBox["]",
              Background->GrayLevel[1]]}]], 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", "k", ")"}], "!"}], 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"u3", "=", "1"}], 
               RowBox[{"mb", " ", "NB"}]], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"perm", 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["k",
                    Background->GrayLevel[1]], 
                   StyleBox[",",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "i3", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "u3", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], "!"}]}]], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"t2", "=", "1"}], 
               RowBox[{"mb", " ", "NB"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}]], ")"}], 
                  RowBox[{
                   RowBox[{"mb", " ", "NB"}], "-", "t2"}]], 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], "!"}]], 
                 " ", 
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"z", "=", 
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t2"}]}], 
                   RowBox[{"mb", " ", "NB"}]], 
                  RowBox[{"A2", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"perm", 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["k",
                    Background->GrayLevel[1]], 
                   StyleBox[",",
                    Background->GrayLevel[1]], 
                   RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "i3", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "t2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]]}], ")"}], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i2", "=", "1"}], 
              RowBox[{"LimiteSum", 
               StyleBox["[",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox[
                 RowBox[{"h", "-", "k"}],
                 Background->GrayLevel[1]], 
                StyleBox[",",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox[
                  RowBox[{"\[Mu]b", " ", "NB"}],
                  Background->GrayLevel[1]], 
                 StyleBox["-",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["mb",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NB"}]}]}], 
               StyleBox["]",
                Background->GrayLevel[1]]}]], 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"h", "-", "k"}], ")"}], "!"}], 
               RowBox[{
                UnderoverscriptBox["\[Product]", 
                 RowBox[{"u", "=", "1"}], 
                 RowBox[{
                  RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                  RowBox[{"mb", " ", "NB"}]}]], 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "u", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], "!"}]}]], 
              RowBox[{"(", 
               RowBox[{
                UnderoverscriptBox["\[Product]", 
                 RowBox[{"t", "=", "1"}], 
                 RowBox[{
                  RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                  RowBox[{"mb", " ", "NB"}]}]], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], ")"}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}]], 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], "!"}]], " ", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"z", "=", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "t"}]}], 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}]}]], 
                    RowBox[{"A1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "+", "1", "-", "z"}], ",", 
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], ")"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "t", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]]}], ")"}], 
              SuperscriptBox["\[Gamma]", 
               RowBox[{
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"t2", "=", "1"}], 
                  RowBox[{"mb", " ", "NB"}]], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mb", " ", "NB"}], "-", "t2"}], ")"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["k",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i3", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "t2", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}]}]}], "+", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"t", "=", "1"}], 
                  RowBox[{
                   RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                   RowBox[{"mb", " ", "NB"}]}]], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], "-", 
                    RowBox[{"mb", " ", "NB"}], "-", "t"}], ")"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"h", "-", "k"}],
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox[
                    RowBox[{"\[Mu]b", " ", "NB"}],
                    Background->GrayLevel[1]], 
                    StyleBox["-",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["mb",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}]}], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "t", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}]}]}]}]], " ", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "\[Gamma]"}], 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{"h", "-", "k"}], ")"}], 
                   RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}]}], "]"}]], "+", 
                  FractionBox[
                   RowBox[{" ", "k"}], 
                   RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"\[Mu]b", " ", "NB"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"\[Gamma]Medb", " ", "NB"}], ",", 
                    RowBox[{"mb", " ", "NB"}]}], "]"}]]}], ")"}]}], 
               "]"}]}]}]}]}]}]}]}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
   "    "}]}]], "Input",
 CellChangeTimes->{{3.795981916716764*^9, 3.7959819292811317`*^9}, {
  3.7959819637280006`*^9, 3.795982093765934*^9}, {3.795989416460851*^9, 
  3.7959895265139103`*^9}, {3.7960500644752054`*^9, 3.7960500677334375`*^9}, {
  3.79605127593223*^9, 3.796051277109083*^9}, {3.796077184554761*^9, 
  3.7960771849836636`*^9}, {3.7960773120859175`*^9, 3.7960777071526265`*^9}, {
  3.796308820278536*^9, 3.79630882332264*^9}, {3.7963089974958224`*^9, 
  3.7963089995021105`*^9}, {3.7971745499458294`*^9, 3.7971745525872993`*^9}, {
  3.797175370278599*^9, 
  3.797175370507288*^9}},ExpressionUUID->"be2945b7-9b23-4c72-8414-\
815dc8dcda80"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cs medio exacto numerico", "Subsubsection",
 CellChangeTimes->{{3.797174290964814*^9, 3.7971742978728037`*^9}, {
  3.7971744897353315`*^9, 
  3.7971744908449306`*^9}},ExpressionUUID->"5ca33106-4b96-4089-8662-\
c4a0874fa4c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascV1TotalNum", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CbobV1Num", "[", 
    RowBox[{
    "\[Mu]b", ",", "\[Kappa]b", ",", "mb", ",", "\[Gamma]Medb", ",", "NA", 
     ",", "NB"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"ascLossV1Num", "[", 
     RowBox[{
     "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", "mb", 
      ",", "me", ",", "\[Gamma]Medb", ",", "\[Gamma]Mede", ",", "NA", ",", 
      "NB", ",", "NE"}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7971743041301713`*^9, 3.7971743259205303`*^9}, {
  3.797174493746739*^9, 3.7971744942318926`*^9}, {3.797174561422257*^9, 
  3.797174570634337*^9}, {3.797175363319818*^9, 
  3.7971753636215734`*^9}},ExpressionUUID->"ecc5e403-b302-46a2-9479-\
7c5a6e164c12"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graficas", "Section",
 CellChangeTimes->{{3.7971740026404314`*^9, 
  3.7971740036908884`*^9}},ExpressionUUID->"0eeb40aa-f9c3-4d93-9a1f-\
94c8c761e549"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "4"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "4"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", "   ", 
  RowBox[{"NB", "=", "2"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.7971747104477067`*^9, 
  3.7971747147971773`*^9}},ExpressionUUID->"05811e15-3f07-4e3a-af6a-\
9cd6474fed82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascMedioV2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "20", ",", "2"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971746029638877`*^9, 
  3.797174604014592*^9}},ExpressionUUID->"b3f600e6-98e3-4727-8d9a-\
4492ff5fc8f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.5895265`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0015274436007359782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.010987865694470855`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.05570736898992301`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.20006126182050687`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.5189633943507839`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.0186657755160042`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.6255508693159233`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.2699320340368025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.924411639757944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.582751409041869`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.2433181806424`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797174620866516*^9},ExpressionUUID->"8704d1c6-d178-4445-b520-\
11a3089dbfd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascMedioV2P", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "20", ",", "2"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971746140081673`*^9, 
  3.7971746182440896`*^9}},ExpressionUUID->"51d51bb7-52d6-4aa3-9c08-\
6d0b3b84601a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.946299`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0015274436003453835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.01098786569448152`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.055707369016169114`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.20006126132264393`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.518963394351256`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.018665783916846`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.6255508693158776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.269932034036913`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.9244116397578916`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.5827514090418475`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.243318180642392`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.797174645464753*^9, 
  3.7971747662761602`*^9},ExpressionUUID->"9f456de4-2de4-499e-9897-\
313a7ccf7373"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascMedioV2Asin", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "20", ",", "2"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.7971746673292046`*^9},ExpressionUUID->"85a8f3b2-597b-4f18-9179-\
b28c5a77eb79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9231477`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.4070934880416197`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", 
       RowBox[{"-", "1.742707869064147`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", 
       RowBox[{"-", "1.078322250086675`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.4139366311092023`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.2504489878682703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.9148346068457421`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.579220225823215`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.2436058448006873`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.9079914637781594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.5723770827556325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.236762701733104`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797174670430146*^9},ExpressionUUID->"54a37c7b-6f25-49bf-9006-\
2411927183b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ascMedioV2", ",", "ascMedioV2P", ",", "ascMedioV2Asin"}], "}"}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", "30"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False", ",", "True"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971746795058975`*^9, 
  3.7971746959113398`*^9}},ExpressionUUID->"22f7a44a-b12e-483e-b496-\
3cfeef9e370b"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{0., 0.0015274436007359782`}, {2., 0.010987865694470855`}, {4.,
        0.05570736898992301}, {6., 0.20006126182050687`}, {8., 
       0.5189633943507839}, {10., 1.0186657755160042`}, {12., 
       1.6255508693159233`}, {14., 2.2699320340368025`}, {16., 
       2.924411639757944}, {18., 3.582751409041869}, {20., 
       4.2433181806424}}]}, {}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{7.246073422679661, 0.}, {8., 0.2504489878682703}, {10., 
       0.9148346068457421}, {12., 1.579220225823215}, {14., 
       2.2436058448006873`}, {16., 2.9079914637781594`}, {18., 
       3.5723770827556325`}, {20., 4.236762701733104}}]}}, {{}, {}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{0., 0.0015274436003453835`}, {2., 0.01098786569448152}, {4., 
       0.055707369016169114`}, {6., 0.20006126132264393`}, {8., 
       0.518963394351256}, {10., 1.018665783916846}, {12., 
       1.6255508693158776`}, {14., 2.269932034036913}, {16., 
       2.9244116397578916`}, {18., 3.5827514090418475`}, {20., 
       4.243318180642392}}]}, {}, {}}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->700,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 30}, {0, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.797174684705848*^9, 3.7971746969609723`*^9}, 
   3.7971747702315884`*^9},ExpressionUUID->"84ee9e36-8dac-4207-ac92-\
fce83a04aeb6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asc y asintotas para (m >= \[Mu])", "Section",
 CellChangeTimes->{{3.797173191493346*^9, 3.7971731988357*^9}, {
  3.7971736102713013`*^9, 
  3.797173612412396*^9}},ExpressionUUID->"a77d64b4-c3b6-44be-9a03-\
39fcafb5805a"],

Cell[CellGroupData[{

Cell["Definiciones", "Subsection",
 CellChangeTimes->{{3.796039014589737*^9, 
  3.796039015826406*^9}},ExpressionUUID->"5d671653-4e5a-4c37-95d4-\
766c9ede9610"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "[", 
   RowBox[{"j_", ",", 
    StyleBox["\[Mu]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["\[Kappa]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["m_",
     Background->GrayLevel[1]]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "m"], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"m", "+", "j", "-", "2"}], ",", 
     RowBox[{"j", "-", "1"}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["m", 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], "m"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"\[Mu]", " ", "\[Kappa]"}], 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "m"}], "-", "j", "+", "1"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "[", 
   RowBox[{"j_", ",", 
    StyleBox["\[Mu]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["\[Kappa]_",
     Background->GrayLevel[1]], 
    StyleBox[",",
     Background->GrayLevel[1]], 
    StyleBox["m_",
     Background->GrayLevel[1]]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"j", "-", "1"}]], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"\[Mu]", "-", "m", "+", "j", "-", "2"}], ",", 
     RowBox[{"j", "-", "1"}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["m", 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
    RowBox[{"j", "-", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"\[Mu]", " ", "\[Kappa]"}], 
      RowBox[{
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
    RowBox[{
    "m", "-", "\[Mu]", "-", "j", "+", "1"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta1", "[", 
   RowBox[{"\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_"}], "]"}], ":=", 
  FractionBox["\[Gamma]Med", 
   RowBox[{"\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Kappa]"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"j_", ",", 
     StyleBox["\[Mu]_",
      Background->GrayLevel[1]], 
     StyleBox[",",
      Background->GrayLevel[1]], 
     StyleBox["\[Kappa]_",
      Background->GrayLevel[1]], 
     StyleBox[",",
      Background->GrayLevel[1]], 
     StyleBox["m_",
      Background->GrayLevel[1]]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"m", "-", "\[Mu]"}], ",", "j"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["m", 
       RowBox[{
        RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], "j"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Mu]", " ", "\[Kappa]"}], 
       RowBox[{
        RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}]], ")"}], 
     RowBox[{"m", "-", "\[Mu]", "-", "j"}]]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta2", "[", 
    RowBox[{"\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_", ",", "m_"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Mu]", " ", "\[Kappa]"}], "+", "m"}], "m"], " ", 
    FractionBox["\[Gamma]Med", 
     RowBox[{"\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}]}]]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wB", "[", 
   RowBox[{
   "j_", ",", "\[Mu]_", ",", "\[Kappa]_", ",", "\[Gamma]Med_", ",", "m_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Delta2", "[", 
    RowBox[{"\[Mu]", ",", "\[Kappa]", ",", "\[Gamma]Med", ",", "m"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"m", "-", "j"}], ")"}]}]}]}], "Input",ExpressionUUID->"eb2acabe-\
dc6f-4caf-acc8-e9f1c703d7e5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Asc Asintotico de Bob", "Subsection",
 CellChangeTimes->{{3.797173710064371*^9, 
  3.7971737132393703`*^9}},ExpressionUUID->"54cb5445-183e-4906-9123-\
0b8dd9683cf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CsAsintv2", "[", 
   RowBox[{
   "\[Mu]_", ",", "\[Kappa]_", ",", "m_", ",", "\[Gamma]Med_", ",", "NA_", 
    ",", "NB_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Log2", "[", " ", 
    RowBox[{"NB", " ", "\[Gamma]Med"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Log2", "[", "\[ExponentialE]", "]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"h", "=", "1"}], "NA"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "h"], 
      RowBox[{"Binomial", "[", 
       RowBox[{"NA", ",", "h"}], "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i2", "=", "1"}], 
        RowBox[{"LimiteSum", 
         StyleBox["[",
          Background->GrayLevel[1]], 
         RowBox[{
          StyleBox["h",
           Background->GrayLevel[1]], 
          StyleBox[",",
           Background->GrayLevel[1]], 
          RowBox[{
           StyleBox["m",
            Background->GrayLevel[1]], 
           StyleBox[" ",
            Background->GrayLevel[1]], "NB"}]}], 
         StyleBox["]",
          Background->GrayLevel[1]]}]], 
       RowBox[{
        FractionBox[
         RowBox[{"h", "!"}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"u", "=", "1"}], 
           RowBox[{"m", " ", "NB"}]], 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"perm", 
              StyleBox["[",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox["h",
                Background->GrayLevel[1]], 
               StyleBox[",",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["m",
                 Background->GrayLevel[1]], 
                StyleBox[" ",
                 Background->GrayLevel[1]], "NB"}]}], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "i2", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "u", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}], "!"}]}]], 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"t", "=", "1"}], 
           RowBox[{"m", " ", "NB"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"NB", "  ", "\[Gamma]Med"}], 
                RowBox[{" ", 
                 RowBox[{"Delta2", "[", 
                  RowBox[{
                   RowBox[{"\[Mu]", " ", "NB"}], ",", "\[Kappa]", ",", 
                   RowBox[{"\[Gamma]Med", " ", "NB"}], ",", 
                   RowBox[{"m", " ", "NB"}]}], "]"}]}]], ")"}], 
              RowBox[{
               RowBox[{"m", " ", "NB"}], "-", "t"}]], 
             FractionBox["1", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", "NB"}], "-", "t"}], ")"}], "!"}]], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"z", "=", 
                RowBox[{
                 RowBox[{"m", " ", "NB"}], "-", 
                 RowBox[{"\[Mu]", " ", "NB"}], "+", "1", "-", 
                 RowBox[{"be1", "[", 
                  RowBox[{
                   RowBox[{"t", "-", "1"}], ",", 
                   RowBox[{"m", " ", "NB"}], ",", 
                   RowBox[{"\[Mu]", " ", "NB"}]}], "]"}]}]}], 
               RowBox[{
                RowBox[{"m", " ", "NB"}], "-", 
                RowBox[{"\[Mu]", " ", "NB"}]}]], " ", 
              RowBox[{"B", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"m", " ", "NB"}], "-", 
                 RowBox[{"\[Mu]", " ", "NB"}], "-", "z"}], ",", 
                RowBox[{"\[Mu]", " ", "NB"}], ",", "\[Kappa]", " ", ",", 
                RowBox[{
                 StyleBox["m",
                  Background->GrayLevel[1]], 
                 StyleBox[" ",
                  Background->GrayLevel[1]], "NB"}]}], 
               StyleBox["]",
                Background->GrayLevel[1]]}]}]}], 
            StyleBox["  ",
             Background->GrayLevel[1]], ")"}], 
           RowBox[{
            RowBox[{
             RowBox[{"perm", 
              StyleBox["[",
               Background->GrayLevel[1]], 
              RowBox[{
               StyleBox["h",
                Background->GrayLevel[1]], 
               StyleBox[",",
                Background->GrayLevel[1]], 
               RowBox[{
                StyleBox["m",
                 Background->GrayLevel[1]], 
                StyleBox[" ",
                 Background->GrayLevel[1]], "NB"}]}], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "i2", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "t", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}]]}], ")"}], 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"t", "=", "1"}], 
             RowBox[{"m", " ", "NB"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "NB"}], "-", "t"}], ")"}], 
             RowBox[{
              RowBox[{
               RowBox[{"perm", 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                RowBox[{
                 StyleBox["h",
                  Background->GrayLevel[1]], 
                 StyleBox[",",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["m",
                   Background->GrayLevel[1]], 
                  StyleBox[" ",
                   Background->GrayLevel[1]], "NB"}]}], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "i2", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"[", "t", "]"}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}]}]}], 
           StyleBox["\[Equal]",
            Background->GrayLevel[1]], "0"}], ",", 
          RowBox[{"EulerGamma", "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"h", "  ", "NB", "  ", "\[Gamma]Med"}], 
             RowBox[{
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"\[Mu]", " ", "NB"}], ",", "\[Kappa]", ",", 
                RowBox[{"\[Gamma]Med", " ", "NB"}], ",", 
                RowBox[{"m", " ", "NB"}]}], "]"}], " "}]], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"h", " ", "NB", "  ", "\[Gamma]Med"}], 
               RowBox[{" ", 
                RowBox[{"Delta2", "[", 
                 RowBox[{
                  RowBox[{"\[Mu]", " ", "NB"}], ",", "\[Kappa]", ",", 
                  RowBox[{"\[Gamma]Med", " ", "NB"}], ",", 
                  RowBox[{"m", " ", "NB"}]}], "]"}]}]], ")"}], 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"t", "=", "1"}], 
                 RowBox[{"m", " ", "NB", " "}]], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", " ", "NB"}], " ", "-", "t"}], ")"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"perm", 
                    StyleBox["[",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["h",
                    Background->GrayLevel[1]], 
                    StyleBox[",",
                    Background->GrayLevel[1]], 
                    RowBox[{
                    StyleBox["m",
                    Background->GrayLevel[1]], 
                    StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], " ", 
                    StyleBox["]",
                    Background->GrayLevel[1]]}], 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"[", "i2", "]"}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "t", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}], ")"}]}]]}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{"m", " ", "NB", " "}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", " ", "NB"}], " ", "-", "t"}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 RowBox[{
                  StyleBox["h",
                   Background->GrayLevel[1]], 
                  StyleBox[",",
                   Background->GrayLevel[1]], 
                  RowBox[{
                   StyleBox["m",
                    Background->GrayLevel[1]], 
                   StyleBox[" ",
                    Background->GrayLevel[1]], "NB"}]}], " ", 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]}]}], "]"}]}]}], "]"}], 
        "           "}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7971737294623346`*^9, 3.7971737322058244`*^9}, {
  3.7971739268093414`*^9, 3.7971739325275917`*^9}, {3.7971749718707476`*^9, 
  3.7971750166548433`*^9}, {3.797175098230481*^9, 
  3.7971750996567755`*^9}},ExpressionUUID->"147fd160-8abb-4bf2-b610-\
5e2899919ad5"],

Cell[CellGroupData[{

Cell["Ce medio de Eve", "Subsubsection",
 CellChangeTimes->{{3.79667893845957*^9, 3.7966789495163493`*^9}, {
  3.7971738993019238`*^9, 
  3.7971739044776773`*^9}},ExpressionUUID->"40e2c1bf-269d-41af-89c3-\
033d2db80d8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CeV2", "[", 
   RowBox[{
   "\[Mu]e_", ",", "\[Kappa]e_", ",", "me_", ",", "\[Gamma]Mede_", ",", 
    "NE_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], " ", 
   RowBox[{"Exp", "[", " ", 
    FractionBox["1", 
     RowBox[{"Delta2", "[", 
      RowBox[{
       RowBox[{"NE", "  ", "\[Mu]e"}], ",", "\[Kappa]e", ",", 
       RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
       RowBox[{"NE", " ", "me"}]}], "]"}]], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], 
     RowBox[{
      RowBox[{"NE", " ", "me"}], "-", 
      RowBox[{"NE", " ", "\[Mu]e"}]}]], " ", 
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{"j", ",", 
       RowBox[{"NE", " ", 
        StyleBox["\[Mu]e",
         Background->GrayLevel[1]]}], 
       StyleBox[",",
        Background->GrayLevel[1]], " ", 
       StyleBox["\[Kappa]e",
        Background->GrayLevel[1]], 
       StyleBox[",",
        Background->GrayLevel[1]], 
       RowBox[{"NE", " ", 
        StyleBox["me",
         Background->GrayLevel[1]]}]}], "]"}], " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], 
       RowBox[{
        RowBox[{"NE", " ", "me"}], "-", "j", "-", "1"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"r", "!"}]], 
       SuperscriptBox[
        RowBox[{
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{"Delta2", "[", 
            RowBox[{
             RowBox[{"NE", " ", "\[Mu]e"}], ",", "\[Kappa]e", ",", 
             RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
             RowBox[{"NE", " ", "me"}]}], "]"}]], ")"}], " "}], "r"], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "r"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "r"}], ",", 
         FractionBox["1", 
          RowBox[{"Delta2", "[", 
           RowBox[{
            RowBox[{"NE", " ", "\[Mu]e"}], ",", "\[Kappa]e", ",", 
            RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
            RowBox[{"NE", " ", "me"}]}], "]"}]]}], "]"}], 
       " "}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.796678971668684*^9, 3.796678973636588*^9}, {
  3.796679011182443*^9, 3.796679133441107*^9}, {3.796679172982151*^9, 
  3.796679263022744*^9}, {3.796679392021655*^9, 3.7966795249600797`*^9}, {
  3.79717390826363*^9, 3.797173911105404*^9}, {3.79717505883362*^9, 
  3.797175065351552*^9}},ExpressionUUID->"08e69efb-010a-4fe9-835e-\
ef6c39a24893"]
}, Open  ]],

Cell[CellGroupData[{

Cell["asc asintotino unido", "Subsubsection",
 CellChangeTimes->{{3.7960671104582033`*^9, 
  3.7960671295491657`*^9}},ExpressionUUID->"dbb154a2-99ed-461e-9f82-\
8ed5774ec9aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascV2Asintotico", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CsAsintv2", "[", 
    RowBox[{
    "\[Mu]b", ",", "\[Kappa]b", ",", "mb", ",", "\[Gamma]Medb", ",", "NA", 
     ",", "NB"}], "]"}], "-", 
   RowBox[{"CeV2", "[", 
    RowBox[{
    "\[Mu]e", ",", "\[Kappa]e", ",", "me", ",", "\[Gamma]Mede", ",", "NE"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7960671305285044`*^9, 3.796067157112381*^9}, {
   3.796067191083506*^9, 3.79606719874304*^9}, {3.7960806870797896`*^9, 
   3.796080698501232*^9}, 3.796080801273893*^9, {3.797173956197583*^9, 
   3.7971739704214025`*^9}, {3.7971750728870726`*^9, 
   3.797175104179223*^9}},ExpressionUUID->"3e50f6ab-9c1b-4ec9-9f05-\
6f2a83d3116e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asc Medio Bob Exacto formula cerrada", "Subsection",
 CellChangeTimes->{{3.7971741719699936`*^9, 
  3.7971741866687455`*^9}},ExpressionUUID->"a05d674d-4230-4324-be85-\
3a1cca72145a"],

Cell[CellGroupData[{

Cell["asc Loss", "Subsubsection",
 CellChangeTimes->{{3.797174199505955*^9, 
  3.7971742012477407`*^9}},ExpressionUUID->"2118f17b-2e38-4dab-80a4-\
5a1d8a9adb4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascLossV2", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"h", "=", "1"}], "NA"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"h", "+", "1"}]], 
     RowBox[{"Binomial", "[", 
      RowBox[{"NA", ",", "h"}], "]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i2", "=", "1"}], 
       RowBox[{"LimiteSum", 
        StyleBox["[",
         Background->GrayLevel[1]], 
        StyleBox[
         RowBox[{"h", ",", 
          RowBox[{"NB", " ", "mb"}]}],
         Background->GrayLevel[1]], 
        StyleBox["]",
         Background->GrayLevel[1]]}]], 
      RowBox[{
       FractionBox[
        RowBox[{"h", "!"}], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"u", "=", "1"}], 
          RowBox[{"NB", " ", "mb"}]], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"perm", 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"h", ",", 
               RowBox[{"NB", " ", "mb"}]}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "i2", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}], 
           StyleBox["[",
            Background->GrayLevel[1]], 
           StyleBox[
            RowBox[{"[", "u", "]"}],
            Background->GrayLevel[1]], 
           StyleBox["]",
            Background->GrayLevel[1]]}], "!"}]}]], 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"t", "=", "1"}], 
          RowBox[{"NB", " ", "mb"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"Delta2", "[", 
                RowBox[{
                 RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                 RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                 RowBox[{"NB", " ", "mb"}]}], "]"}]], ")"}], 
             RowBox[{
              RowBox[{"NB", " ", "mb"}], "-", "t"}]], 
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], "!"}]], " ", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"z", "=", 
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", 
                RowBox[{"\[Mu]b", " ", "NB"}], "+", "1", "-", 
                RowBox[{"be1", "[", 
                 RowBox[{
                  RowBox[{"t", "-", "1"}], ",", 
                  RowBox[{"NB", " ", "mb"}], ",", 
                  RowBox[{"NB", " ", "\[Mu]b"}]}], "]"}]}]}], 
              RowBox[{
               RowBox[{"NB", " ", "mb"}], "-", 
               RowBox[{"NB", " ", "\[Mu]b"}]}]], " ", 
             RowBox[{"B", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", 
                RowBox[{"NB", " ", "\[Mu]b"}], "-", "z"}], ",", 
               RowBox[{"NB", " ", "\[Mu]b"}], ",", 
               RowBox[{"NB", " ", "\[Kappa]b"}], ",", 
               RowBox[{"NB", " ", 
                StyleBox["mb",
                 Background->GrayLevel[1]]}]}], 
              StyleBox["]",
               Background->GrayLevel[1]]}]}]}], 
           StyleBox["  ",
            Background->GrayLevel[1]], ")"}], 
          RowBox[{
           RowBox[{
            RowBox[{"perm", 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"h", ",", 
               RowBox[{"NB", " ", "mb"}]}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "i2", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}], 
           StyleBox["[",
            Background->GrayLevel[1]], 
           StyleBox[
            RowBox[{"[", "t", "]"}],
            Background->GrayLevel[1]], 
           StyleBox["]",
            Background->GrayLevel[1]]}]]}], ")"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "0"}], 
         RowBox[{
          RowBox[{"NE", " ", "me"}], "-", 
          RowBox[{"NE", " ", "\[Mu]e"}]}]], " ", 
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{"j", ",", 
           StyleBox[
            RowBox[{"\[Mu]e", " ", "NE"}],
            Background->GrayLevel[1]], 
           StyleBox[",",
            Background->GrayLevel[1]], 
           StyleBox["\[Kappa]e",
            Background->GrayLevel[1]], 
           StyleBox[",",
            Background->GrayLevel[1]], 
           RowBox[{"NE", " ", 
            StyleBox["me",
             Background->GrayLevel[1]]}]}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"r", "=", "0"}], 
           RowBox[{
            RowBox[{"NE", " ", "me"}], "-", "j", "-", "1"}]], 
          RowBox[{
           FractionBox["1", 
            RowBox[{"r", "!"}]], 
           SuperscriptBox[
            RowBox[{
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"Delta2", "[", 
                RowBox[{
                 RowBox[{"\[Mu]e", " ", "NE"}], ",", "\[Kappa]e", ",", 
                 RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
                 RowBox[{"NE", " ", "me"}]}], "]"}]], ")"}], " "}], "r"], "  ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox["h", 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                RowBox[{"NB", "  ", "mb"}]}], "]"}]], "+", 
             FractionBox["1", 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"NE", " ", "\[Mu]e"}], ",", "\[Kappa]e", ",", 
                RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
                RowBox[{"NE", " ", "me"}]}], "]"}]]}], "]"}], "     ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "r", "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"t", "=", "1"}], 
               RowBox[{"NB", " ", "mb"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"perm", 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"h", ",", 
                    RowBox[{"NB", " ", "mb"}]}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "i2", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "t", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}]}]}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "r"}], "-", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"t", "=", "1"}], 
                RowBox[{"NB", " ", "mb"}]], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"perm", 
                   StyleBox["[",
                    Background->GrayLevel[1]], 
                   StyleBox[
                    RowBox[{"h", ",", 
                    RowBox[{"NB", " ", "mb"}]}],
                    Background->GrayLevel[1]], 
                   StyleBox["]",
                    Background->GrayLevel[1]]}], 
                  StyleBox["[",
                   Background->GrayLevel[1]], 
                  StyleBox[
                   RowBox[{"[", "i2", "]"}],
                   Background->GrayLevel[1]], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}], 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"[", "t", "]"}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}]}]}]}], ",", 
             RowBox[{
              FractionBox["h", 
               RowBox[{"Delta2", "[", 
                RowBox[{
                 RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                 RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                 RowBox[{"NB", " ", "mb"}]}], "]"}]], "+", 
              FractionBox["1", 
               RowBox[{"Delta2", "[", " ", 
                RowBox[{
                 RowBox[{"NE", " ", "\[Mu]e"}], ",", " ", "\[Kappa]e", ",", 
                 RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
                 RowBox[{"NE", " ", "me"}]}], "]"}]]}]}], "]"}], 
           "    "}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.797174207173959*^9, 3.797174209564847*^9}, {
  3.7971751736543846`*^9, 
  3.79717517993068*^9}},ExpressionUUID->"f4f96173-16d9-4f6c-85c7-\
e7d74faefe03"]
}, Closed]],

Cell[CellGroupData[{

Cell["C medio de bob exacto", "Subsubsection",
 CellChangeTimes->{{3.7960816033861485`*^9, 3.79608160947885*^9}, {
  3.797174248946223*^9, 
  3.7971742540323334`*^9}},ExpressionUUID->"3a390a54-39fd-4f78-a6d1-\
3c0900c4082c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CbobV2", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Kappa]b_", ",", "mb_", ",", "\[Gamma]Medb_", ",", "NA_",
     ",", "NB_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Log", "[", "2", "]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"h", "=", "1"}], "NA"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"h", "+", "1"}]], 
     RowBox[{"Binomial", "[", 
      RowBox[{"NA", ",", "h"}], "]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i2", "=", "1"}], 
       RowBox[{"LimiteSum", 
        StyleBox["[",
         Background->GrayLevel[1]], 
        StyleBox[
         RowBox[{"h", ",", 
          RowBox[{"NB", " ", "mb"}]}],
         Background->GrayLevel[1]], 
        StyleBox["]",
         Background->GrayLevel[1]]}]], 
      RowBox[{
       FractionBox[
        RowBox[{"h", "!"}], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"u", "=", "1"}], 
          RowBox[{"NB", " ", "mb"}]], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"perm", 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"h", ",", 
               RowBox[{"NB", " ", "mb"}]}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "i2", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}], 
           StyleBox["[",
            Background->GrayLevel[1]], 
           StyleBox[
            RowBox[{"[", "u", "]"}],
            Background->GrayLevel[1]], 
           StyleBox["]",
            Background->GrayLevel[1]]}], "!"}]}]], 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"t", "=", "1"}], 
          RowBox[{"NB", " ", "mb"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"Delta2", "[", 
                RowBox[{
                 RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                 RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                 RowBox[{"NB", " ", "mb"}]}], "]"}]], ")"}], 
             RowBox[{
              RowBox[{"NB", " ", "mb"}], "-", "t"}]], 
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], "!"}]], " ", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"z", "=", 
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", 
                RowBox[{"\[Mu]b", " ", "NB"}], "+", "1", "-", 
                RowBox[{"be1", "[", 
                 RowBox[{
                  RowBox[{"t", "-", "1"}], ",", 
                  RowBox[{"NB", " ", "mb"}], ",", 
                  RowBox[{"NB", " ", "\[Mu]b"}]}], "]"}]}]}], 
              RowBox[{
               RowBox[{"NB", " ", "mb"}], "-", 
               RowBox[{"NB", " ", "\[Mu]b"}]}]], " ", 
             RowBox[{"B", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", 
                RowBox[{"NB", " ", "\[Mu]b"}], "-", "z"}], ",", 
               RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
               RowBox[{"NB", " ", 
                StyleBox["mb",
                 Background->GrayLevel[1]]}]}], 
              StyleBox["]",
               Background->GrayLevel[1]]}]}]}], 
           StyleBox["  ",
            Background->GrayLevel[1]], ")"}], 
          RowBox[{
           RowBox[{
            RowBox[{"perm", 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"h", ",", 
               RowBox[{"NB", " ", "mb"}]}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "i2", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}], 
           StyleBox["[",
            Background->GrayLevel[1]], 
           StyleBox[
            RowBox[{"[", "t", "]"}],
            Background->GrayLevel[1]], 
           StyleBox["]",
            Background->GrayLevel[1]]}]]}], ")"}], 
       RowBox[{"Exp", "[", " ", 
        FractionBox["h", 
         RowBox[{"Delta2", "[", 
          RowBox[{
           RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
           RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
           RowBox[{"NB", " ", "mb"}]}], "]"}]], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"t", "=", "1"}], 
           RowBox[{"NB", " ", "mb"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], 
           RowBox[{
            RowBox[{
             RowBox[{"perm", 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"h", ",", 
                RowBox[{"NB", " ", "mb"}]}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "i2", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}], 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"[", "t", "]"}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}]}]}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"t", "=", "1"}], 
            RowBox[{"NB", " ", "mb"}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"perm", 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"h", ",", 
                 RowBox[{"NB", " ", "mb"}]}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], 
              StyleBox["[",
               Background->GrayLevel[1]], 
              StyleBox[
               RowBox[{"[", "i2", "]"}],
               Background->GrayLevel[1]], 
              StyleBox["]",
               Background->GrayLevel[1]]}], 
             StyleBox["[",
              Background->GrayLevel[1]], 
             StyleBox[
              RowBox[{"[", "t", "]"}],
              Background->GrayLevel[1]], 
             StyleBox["]",
              Background->GrayLevel[1]]}]}]}]}], ",", 
         FractionBox["h", 
          RowBox[{"Delta2", "[", 
           RowBox[{
            RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
            RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
            RowBox[{"NB", " ", "mb"}]}], "]"}]]}], "]"}], 
       "   "}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7959823410073657`*^9, 3.7959823417673264`*^9}, {
   3.795982387585433*^9, 3.795982472674401*^9}, {3.7959851072297106`*^9, 
   3.795985107590745*^9}, {3.7959851632141247`*^9, 3.795985388816749*^9}, {
   3.79599151150037*^9, 3.795991774661032*^9}, 3.7960821705952945`*^9, 
   3.7960822486217346`*^9, {3.7963218848763146`*^9, 3.796321896779804*^9}, {
   3.7971742598865557`*^9, 3.797174262807766*^9}, {3.7971752156649313`*^9, 
   3.797175220711871*^9}},ExpressionUUID->"c13bd64d-5c6c-4c2c-845f-\
48e1c6102fc9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cs medio exacto", "Subsubsection",
 CellChangeTimes->{{3.797174290964814*^9, 
  3.7971742978728037`*^9}},ExpressionUUID->"391a9f0a-ec92-4cb3-a831-\
bf869d788afc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascV2Total", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CbobV2", "[", 
    RowBox[{
    "\[Mu]b", ",", "\[Kappa]b", ",", "mb", ",", "\[Gamma]Medb", ",", "NA", 
     ",", "NB"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"ascLossV2", "[", 
     RowBox[{
     "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", "mb", 
      ",", "me", ",", "\[Gamma]Medb", ",", "\[Gamma]Mede", ",", "NA", ",", 
      "NB", ",", "NE"}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7971743041301713`*^9, 3.7971743259205303`*^9}, {
  3.7971752260486794`*^9, 
  3.7971752322897277`*^9}},ExpressionUUID->"33b9c8c6-3b91-42c2-b84a-\
aea165a9a3c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asc Medio Bob Exacta numerico", "Subsection",
 CellChangeTimes->{{3.7971743444092746`*^9, 
  3.7971743516268516`*^9}},ExpressionUUID->"a433f8aa-a4ca-41cd-8c97-\
278aa7e136da"],

Cell[CellGroupData[{

Cell["asc loss numerico", "Subsubsection",
 CellChangeTimes->{{3.7960816861787434`*^9, 3.796081688018823*^9}, {
  3.796321920822957*^9, 
  3.796321922802896*^9}},ExpressionUUID->"6424fa18-9e39-4834-8eba-\
ba0ffdb511b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascLossV2Num", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"Log", "[", "2", "]"}]]}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"1", "+", "\[Gamma]"}]], ")"}], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"h", "=", "1"}], "NA"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "h"], 
         RowBox[{"Binomial", "[", 
          RowBox[{"NA", ",", "h"}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i2", "=", "1"}], 
           RowBox[{"LimiteSum", 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"h", ",", 
              RowBox[{"NB", " ", "mb"}]}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}]], 
          RowBox[{
           FractionBox[
            RowBox[{"h", "!"}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u", "=", "1"}], 
              RowBox[{"NB", " ", "mb"}]], 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"h", ",", 
                   RowBox[{"NB", " ", "mb"}]}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "u", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], "!"}]}]], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{"NB", " ", "mb"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                    RowBox[{"NB", " ", "mb"}]}], "]"}]], ")"}], 
                 RowBox[{
                  RowBox[{"NB", " ", "mb"}], "-", "t"}]], 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], "!"}]], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"z", "=", 
                   RowBox[{
                    RowBox[{"NB", " ", "mb"}], "-", 
                    RowBox[{"\[Mu]b", " ", "NB"}], "+", "1", "-", 
                    RowBox[{"be1", "[", 
                    RowBox[{
                    RowBox[{"t", "-", "1"}], ",", 
                    RowBox[{"NB", " ", "mb"}], ",", 
                    RowBox[{"NB", " ", "\[Mu]b"}]}], "]"}]}]}], 
                  RowBox[{
                   RowBox[{"NB", " ", "mb"}], "-", 
                   RowBox[{"NB", " ", "\[Mu]b"}]}]], " ", 
                 RowBox[{"B", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"NB", " ", "mb"}], "-", 
                    RowBox[{"NB", " ", "\[Mu]b"}], "-", "z"}], ",", 
                   RowBox[{"NB", " ", "\[Mu]b"}], ",", 
                   RowBox[{"NB", " ", "\[Kappa]b"}], ",", 
                   RowBox[{"NB", " ", 
                    StyleBox["mb",
                    Background->GrayLevel[1]]}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}], 
               StyleBox["  ",
                Background->GrayLevel[1]], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"h", ",", 
                   RowBox[{"NB", " ", "mb"}]}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]]}], ")"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "\[Gamma]"}], " ", 
             FractionBox["h", 
              RowBox[{"Delta2", "[", " ", 
               RowBox[{
                RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                RowBox[{"NB", " ", "mb"}]}], "]"}]]}], "]"}], " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{"NB", " ", "mb"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"h", ",", 
                   RowBox[{"NB", " ", "mb"}]}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]}]}]], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", " ", 
             FractionBox["\[Gamma]", 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"NE", "  ", "\[Mu]e"}], ",", "\[Kappa]e", ",", 
                RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
                RowBox[{"NE", " ", "me"}]}], "]"}]]}], "]"}], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "0"}], 
             RowBox[{
              RowBox[{"NE", " ", "me"}], "-", 
              RowBox[{"NE", " ", "\[Mu]e"}]}]], " ", 
            RowBox[{
             RowBox[{"B", "[", 
              RowBox[{"j", ",", 
               RowBox[{"NE", " ", 
                StyleBox["\[Mu]e",
                 Background->GrayLevel[1]]}], 
               StyleBox[",",
                Background->GrayLevel[1]], " ", 
               StyleBox["\[Kappa]e",
                Background->GrayLevel[1]], 
               StyleBox[",",
                Background->GrayLevel[1]], 
               RowBox[{"NE", " ", 
                StyleBox["me",
                 Background->GrayLevel[1]]}]}], "]"}], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"r", "=", "0"}], 
               RowBox[{
                RowBox[{"NE", " ", "me"}], "-", "j", "-", "1"}]], 
              RowBox[{
               FractionBox["1", 
                RowBox[{"r", "!"}]], 
               SuperscriptBox[
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["\[Gamma]", 
                   RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"NE", " ", "\[Mu]e"}], ",", "\[Kappa]e", ",", 
                    RowBox[{"NE", " ", "\[Gamma]Mede"}], ",", 
                    RowBox[{"NE", " ", "me"}]}], "]"}]], ")"}], " "}], 
                "r"]}]}]}]}]}]}]}]}], ")"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.7959866268805223`*^9, 3.795986735191535*^9}, {
   3.7959868187326007`*^9, 3.795986827768444*^9}, {3.7959869007990303`*^9, 
   3.795986903175707*^9}, {3.7959886143981485`*^9, 3.7959886154548264`*^9}, {
   3.7959922251315823`*^9, 3.7959922300017967`*^9}, {3.79599226628629*^9, 
   3.7959924300503073`*^9}, 3.7960821038190317`*^9, {3.7960823738621783`*^9, 
   3.7960824417201133`*^9}, 3.7960825032260804`*^9, {3.7960825860041957`*^9, 
   3.796082690421076*^9}, {3.7960827799953375`*^9, 3.796082780309491*^9}, 
   3.796082933577298*^9, {3.7963220811273203`*^9, 3.7963220850355954`*^9}, {
   3.7963221581492963`*^9, 3.7963221619857187`*^9}, {3.797174372949882*^9, 
   3.7971743748926225`*^9}, {3.7971753059839497`*^9, 3.797175313853698*^9}, {
   3.7971754031429625`*^9, 
   3.7971754035550537`*^9}},ExpressionUUID->"9da18215-8008-4971-be92-\
b5b8fdfe7ea8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CbobV2Num", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Kappa]b_", ",", "mb_", ",", "\[Gamma]Medb_", ",", "NA_",
     ",", "NB_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"Log", "[", "2", "]"}]]}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"1", "+", "\[Gamma]"}]], ")"}], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"h", "=", "1"}], "NA"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "h"], 
         RowBox[{"Binomial", "[", 
          RowBox[{"NA", ",", "h"}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i2", "=", "1"}], 
           RowBox[{"LimiteSum", 
            StyleBox["[",
             Background->GrayLevel[1]], 
            StyleBox[
             RowBox[{"h", ",", 
              RowBox[{"NB", " ", "mb"}]}],
             Background->GrayLevel[1]], 
            StyleBox["]",
             Background->GrayLevel[1]]}]], 
          RowBox[{
           FractionBox[
            RowBox[{"h", "!"}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u", "=", "1"}], 
              RowBox[{"NB", " ", "mb"}]], 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"h", ",", 
                   RowBox[{"NB", " ", "mb"}]}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "u", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}], "!"}]}]], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{"NB", " ", "mb"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                    RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                    RowBox[{"NB", " ", "mb"}]}], "]"}]], ")"}], 
                 RowBox[{
                  RowBox[{"NB", " ", "mb"}], "-", "t"}]], 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], "!"}]], " ", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"z", "=", 
                   RowBox[{
                    RowBox[{"NB", " ", "mb"}], "-", 
                    RowBox[{"\[Mu]b", " ", "NB"}], "+", "1", "-", 
                    RowBox[{"be1", "[", 
                    RowBox[{
                    RowBox[{"t", "-", "1"}], ",", 
                    RowBox[{"NB", " ", "mb"}], ",", 
                    RowBox[{"NB", " ", "\[Mu]b"}]}], "]"}]}]}], 
                  RowBox[{
                   RowBox[{"NB", " ", "mb"}], "-", 
                   RowBox[{"NB", " ", "\[Mu]b"}]}]], " ", 
                 RowBox[{"B", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"NB", " ", "mb"}], "-", 
                    RowBox[{"NB", " ", "\[Mu]b"}], "-", "z"}], ",", 
                   RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                   RowBox[{"NB", " ", 
                    StyleBox["mb",
                    Background->GrayLevel[1]]}]}], 
                  StyleBox["]",
                   Background->GrayLevel[1]]}]}]}], 
               StyleBox["  ",
                Background->GrayLevel[1]], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"h", ",", 
                   RowBox[{"NB", " ", "mb"}]}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]]}], ")"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", 
             FractionBox["\[Gamma]", 
              RowBox[{"Delta2", "[", 
               RowBox[{
                RowBox[{"NB", " ", "\[Mu]b"}], ",", "\[Kappa]b", ",", 
                RowBox[{"NB", " ", "\[Gamma]Medb"}], ",", 
                RowBox[{"NB", " ", "mb"}]}], "]"}]]}], "]"}], " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"t", "=", "1"}], 
              RowBox[{"NB", " ", "mb"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NB", " ", "mb"}], "-", "t"}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"perm", 
                 StyleBox["[",
                  Background->GrayLevel[1]], 
                 StyleBox[
                  RowBox[{"h", ",", 
                   RowBox[{"NB", " ", "mb"}]}],
                  Background->GrayLevel[1]], 
                 StyleBox["]",
                  Background->GrayLevel[1]]}], 
                StyleBox["[",
                 Background->GrayLevel[1]], 
                StyleBox[
                 RowBox[{"[", "i2", "]"}],
                 Background->GrayLevel[1]], 
                StyleBox["]",
                 Background->GrayLevel[1]]}], 
               StyleBox["[",
                Background->GrayLevel[1]], 
               StyleBox[
                RowBox[{"[", "t", "]"}],
                Background->GrayLevel[1]], 
               StyleBox["]",
                Background->GrayLevel[1]]}]}]}]]}]}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
   "  "}]}]], "Input",
 CellChangeTimes->{{3.795981916716764*^9, 3.7959819292811317`*^9}, {
   3.7959819637280006`*^9, 3.795982093765934*^9}, {3.795989416460851*^9, 
   3.7959895265139103`*^9}, {3.7960500644752054`*^9, 
   3.7960500677334375`*^9}, {3.79605127593223*^9, 3.796051277109083*^9}, {
   3.796077184554761*^9, 3.7960771849836636`*^9}, {3.7960773120859175`*^9, 
   3.7960777071526265`*^9}, {3.796308820278536*^9, 3.79630882332264*^9}, {
   3.7963089974958224`*^9, 3.7963089995021105`*^9}, {3.7971745499458294`*^9, 
   3.7971745525872993`*^9}, 3.797175341521846*^9, {3.797175389546882*^9, 
   3.7971753905958934`*^9}},ExpressionUUID->"776df17a-8146-4528-9953-\
68dd3b444b7c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cs medio exacto numerico", "Subsubsection",
 CellChangeTimes->{{3.797174290964814*^9, 3.7971742978728037`*^9}, {
  3.7971744897353315`*^9, 
  3.7971744908449306`*^9}},ExpressionUUID->"7e71456a-e972-4fe8-8e4e-\
ceea038f06ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ascV2TotalNum", "[", 
   RowBox[{
   "\[Mu]b_", ",", "\[Mu]e_", ",", "\[Kappa]b_", ",", "\[Kappa]e_", ",", 
    "mb_", ",", "me_", ",", "\[Gamma]Medb_", ",", "\[Gamma]Mede_", ",", "NA_",
     ",", "NB_", ",", "NE_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CbobV2Num", "[", 
    RowBox[{
    "\[Mu]b", ",", "\[Kappa]b", ",", "mb", ",", "\[Gamma]Medb", ",", "NA", 
     ",", "NB"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"ascLossV2Num", "[", 
     RowBox[{
     "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", "mb", 
      ",", "me", ",", "\[Gamma]Medb", ",", "\[Gamma]Mede", ",", "NA", ",", 
      "NB", ",", "NE"}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7971743041301713`*^9, 3.7971743259205303`*^9}, {
  3.797174493746739*^9, 3.7971744942318926`*^9}, {3.797174561422257*^9, 
  3.797174570634337*^9}, {3.797175396037462*^9, 3.797175396223029*^9}, {
  3.797196454484174*^9, 
  3.797196454757098*^9}},ExpressionUUID->"63ab97e3-be0c-4319-9ca6-\
ee3a77326119"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figura 1", "Section",
 CellChangeTimes->{{3.7971754341570435`*^9, 3.797175435120283*^9}, {
  3.7971802832094135`*^9, 3.7971802841589513`*^9}, {3.7971804469588423`*^9, 
  3.797180476846253*^9}, {3.7971813612670135`*^9, 
  3.797181366567834*^9}},ExpressionUUID->"75b7b9c9-da53-42ec-a388-\
2a39253899bd"],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=1, \[Kappa] = 1.5", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}},ExpressionUUID->"5386b1da-cfe1-489f-88f4-\
7ccbec182e3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "1.5"}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "1.5"}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "1"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 
  3.7971937975102487`*^9}},ExpressionUUID->"cda24f3c-98c1-42c6-be70-\
162a6741ad4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso1Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 
  3.7971926147970905`*^9}},ExpressionUUID->"8451abe1-edf0-4ff9-925a-\
fe1678216cb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2652289`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0007847382011134307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.0018273675489120923`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.004095165755497085`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.008800177806839806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.01806731289559809`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.03531510978405155`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.06552020102889895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.11512250621920228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.19134288717821119`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.30088904820697343`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.4483803175113019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "0.6351086382457772`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.8587088426696209`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "1.1138910639455235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "1.393864603036408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.6918198580151949`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.0019629028056394`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "2.3199403614811285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.642784390287286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "2.9686162677728025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "3.2963058933605907`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.6251908480212016`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "3.954882161702267`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "4.285144634283628`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.615828643432787`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "4.9468331574001`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755525602565`*^9, 3.79718016405855*^9, 
  3.797181479223461*^9, 3.797181620581311*^9, 3.7971925656436853`*^9, 
  3.7971926151062217`*^9, 3.7971927926853724`*^9, 3.797192927310134*^9, 
  3.7971938003566637`*^9},ExpressionUUID->"d5fbbf04-1e40-40e6-909a-\
5ae25a5cf154"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso1Fig1.mat\>\"\
", ",", "ascCaso1Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 
  3.797194118859745*^9}},ExpressionUUID->"727b64b3-2400-4433-b67b-\
158a45fe4f1c"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso1Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 
  3.797194161424897*^9},ExpressionUUID->"4958e24f-d45f-47b9-8c1e-\
b995ad4b09dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso1Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 
  3.797185668802039*^9}},ExpressionUUID->"2baf0ca8-6548-4ee7-8184-\
5b3e0474ef66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0326192`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "3.3625477824166254`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "2.3659693539504163`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "1.3693909254842078`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", 
       RowBox[{"-", "0.3728124970179989`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.6237659314482094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.620344359914418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.6169227883806276`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.613501216846836`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.610079645313045`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "5.606658073779252`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 
  3.7971938009200296`*^9},ExpressionUUID->"39a6f51d-7d1d-423d-9be8-\
c50998927c2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso1Fig1.\
mat\>\"", ",", "ascAsinCaso1Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 
  3.7971941704696445`*^9}},ExpressionUUID->"cb2dabf6-a27c-430e-b351-\
3cbce635ea43"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso1Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.797194171572919*^9},ExpressionUUID->"244a3ecc-ba21-4d49-8f29-\
e305d6a14e80"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=1, \[Kappa] = 10", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
   3.797181831967871*^9, 3.7971818320227222`*^9}, 3.7971926290128784`*^9, {
   3.7971927801257353`*^9, 
   3.7971927804757986`*^9}},ExpressionUUID->"fb825f31-b7b2-479f-936a-\
6eb2ffa57fd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "10."}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "10."}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "1"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971818397919397`*^9, 
  3.7971818418833447`*^9}, {3.7971822221545806`*^9, 3.7971822231848187`*^9}, {
  3.7971926334812984`*^9, 3.797192638619504*^9}, {3.797192796600669*^9, 
  3.7971927968137503`*^9}, {3.7971929320696507`*^9, 3.7971929323449497`*^9}, {
  3.797193803630575*^9, 
  3.7971938109470816`*^9}},ExpressionUUID->"5bf791bb-5261-42bf-a876-\
d4a29177f124"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso2Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.797192645988982*^9, 3.7971926471022024`*^9}, {3.7971927280894284`*^9, 
  3.7971927281701736`*^9}},ExpressionUUID->"2d04ac85-0df8-4cc1-8d20-\
06fd9e14b9c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2701703`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0007847382011134307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.0018273675489120923`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.004095165755497085`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.008800177806839806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.01806731289559809`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.03531510978405155`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.06552020102889895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.11512250621920228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.19134288717821119`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.30088904820697343`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.4483803175113019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "0.6351086382457772`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.8587088426696209`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "1.1138910639455228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "1.393864603036408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.6918198580151944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.00196290280564`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "2.3199403614811285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.642784390287286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "2.9686162677728`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "3.296305893360592`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.6251908480212007`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "3.954882161702267`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "4.285144634283628`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.615828643432787`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "4.9468331574001`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755525602565`*^9, 3.79718016405855*^9, 
  3.797181479223461*^9, 3.797181620581311*^9, 3.79719264810255*^9, 
  3.7971927067279367`*^9, 3.797192741326792*^9, 3.7971927988883505`*^9, 
  3.797192933575458*^9, 
  3.7971938146127353`*^9},ExpressionUUID->"f5485e26-8c65-47e0-a9fd-\
f5cbe8e1477e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso2Fig1.mat\>\"\
", ",", "ascCaso2Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941804130416`*^9, 
  3.7971941812797284`*^9}},ExpressionUUID->"be4b26a7-e0e6-4030-904a-\
d804d35c7d5e"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso2Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.79719418236311*^9},ExpressionUUID->"e55bea77-3697-4758-8fb8-769381894171"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso2Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.797196472558445*^9, 
   3.797196472804963*^9}},ExpressionUUID->"9e2342d6-46f5-4ab5-926c-\
06cfdf89cc40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8549381`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0007847382011026993`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.0018273675481572048`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.004095165776058918`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.008800177647142908`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.018067312896362108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.035315109773261764`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.06552020117155842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.11512250634064418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.19134288549886866`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.30088904866469185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.4483803187194377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "0.6351086367620443`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.8587088426690622`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "1.113891063942916`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "1.393864603053645`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.6918198579666053`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.0019863182300255`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "2.319940361481066`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.642784390287217`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "2.968616267772748`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "3.2963058933605547`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.6251908480211683`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "3.95488216170224`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "4.285144634283602`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.615828643432765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "4.946833157400073`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.7971822833977313`*^9, 3.7971927467771096`*^9, 3.7971928005224943`*^9, 
   3.7971929356102996`*^9, 
   3.797196476840787*^9},ExpressionUUID->"ae455446-0f67-427f-8e65-\
fa3951118668"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso2Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.7971818488786306`*^9, 3.7971818489574203`*^9}, {
  3.7971926673211317`*^9, 3.7971926676512485`*^9}, {3.7971928200562162`*^9, 
  3.797192820388364*^9}},ExpressionUUID->"9b42d414-ae7c-4827-bb31-\
85ff162bdee7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0322798`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "3.3625477824166254`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "2.3659693539504163`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "1.3693909254842078`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", 
       RowBox[{"-", "0.3728124970179989`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.6237659314482094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.620344359914418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.6169227883806276`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.6135012168468363`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.610079645313045`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "5.606658073779252`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755783604393`*^9, 3.7971816641966796`*^9, 3.797181749672027*^9, 
   3.797181927783551*^9, 3.7971822937081485`*^9, 3.7971926717164917`*^9, 
   3.797192713139325*^9, {3.797192802291171*^9, 3.797192820704482*^9}, 
   3.797192937562005*^9, 
   3.7971938159231462`*^9},ExpressionUUID->"beb5c7cf-6f29-4c50-b44d-\
73148841b3e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso2Fig1.\
mat\>\"", ",", "ascAsinCaso2Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194190407319*^9, 
  3.7971941912500973`*^9}},ExpressionUUID->"b44fc1bb-e3af-4ea7-8643-\
3a5df2710b66"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso2Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.797194192564828*^9},ExpressionUUID->"dd2d6ea1-f344-489b-8760-\
673a765a5691"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=2, \[Kappa] = 1.5", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.797181831967871*^9, 3.7971818320227222`*^9}, {3.797182012831046*^9, 
  3.7971820128839006`*^9}, {3.797192771291874*^9, 
  3.797192776793717*^9}},ExpressionUUID->"0927479b-d991-41f7-8b44-\
cff5bac129a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "1.5"}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "1.5"}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "2"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971818397919397`*^9, 
  3.7971818418833447`*^9}, {3.797182022486268*^9, 3.7971820252218924`*^9}, {
  3.797182234015833*^9, 3.7971822342940884`*^9}, {3.797192915170657*^9, 
  3.7971929177720766`*^9}, {3.797192953457281*^9, 3.797192955788761*^9}, {
  3.7971938192424564`*^9, 
  3.7971938239248047`*^9}},ExpressionUUID->"9bb77908-3df8-4640-b9f5-\
0dcaf560cb37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso3Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.797192888873215*^9, 3.7971928889589853`*^9}, {3.7971929673136587`*^9, 
  3.797192969604748*^9}},ExpressionUUID->"1e2ecc11-247e-400d-b0ea-\
7bf6330065e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.935365`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.00468214341761757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.010287685054497774`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.02158936268000031`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.04308063967205188`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.08139548731299343`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.1450842126267629`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.24336532328435076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.3838387447503215`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.5699234206843844`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.7993749229410635`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.064912290828241`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.356711199987646`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.6653306583836451`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "1.9836057264107894`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.307041221112988`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.63321801156454`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.960963465694074`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.2897237213348167`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.619214765143342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "3.9492653803606186`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.279755829582716`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.610595132515506`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "4.941711826496086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.273049184371912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.604562057884981`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "5.936214503996559`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.79719289996097*^9, {3.7971929633908405`*^9, 
   3.79719297020411*^9}, 
   3.7971938280684967`*^9},ExpressionUUID->"c473d352-0a0a-44ce-a227-\
18e8079cd4fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso3Fig1.mat\>\"\
", ",", "ascCaso3Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.79719420201027*^9, 
  3.7971942028270864`*^9}},ExpressionUUID->"70ba51aa-bc6c-4557-a1ae-\
8508bca4423e"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso3Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.7971942037477493`*^9},ExpressionUUID->"a4be3ef3-6b1d-4af1-a62d-\
b0536cca7755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso3Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.7971820183363185`*^9, 3.797182018406124*^9}, {3.7971964266414433`*^9, 
   3.7971964315985823`*^9}},ExpressionUUID->"516065f4-e65b-4074-91b0-\
fe7ec70ce75c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7769628`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.04456622696999194`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.06991133760848393`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.10723131380608011`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.16060577555272867`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.23458495558143788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.33375042241377556`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.46208365911854316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.6222560577946212`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.8150373277939336`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.0390371355241306`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.2909075999799573`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.5659649808107834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.8590249004530104`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.165182016434021`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.480331627611769`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.8013714589824197`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.126147379676797`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.453261970856085`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.7818525109195935`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.111401102035544`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.4415978922329575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.772253339744417`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.103246357136031`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.434495287402111`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.765942107296204`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.097543823941476`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.797182100500079*^9, 3.7971823489244394`*^9, 
   3.7971929768046017`*^9},ExpressionUUID->"64802843-95a5-4701-97d4-\
8ec89a24d445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso3Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "26", ",", "2"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.7971818488786306`*^9, 3.7971818489574203`*^9}, {
  3.7971820324754868`*^9, 3.7971820328554697`*^9}, {3.7971929821813354`*^9, 
  3.7971929852138405`*^9}},ExpressionUUID->"4951716c-766d-4c2b-9a07-\
0ab3884f28d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3509134`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.3706949418054637`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", 
       RowBox[{"-", "1.7063093228279915`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", 
       RowBox[{"-", "1.0419237038505194`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.37753808487304685`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.28684753410442587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.951233153081898`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.615618772059371`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.2800043910368433`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.9443900100143154`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.6087756289917885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.273161247969261`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "4.937546866946734`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.6019324859242055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"26.`", ",", "6.2663181049016785`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.797181927783551*^9, 3.797182113737543*^9, 
  3.797182359138121*^9, 3.7971929868286123`*^9, 
  3.7971938284898815`*^9},ExpressionUUID->"a1264f99-a32f-4b08-8ac7-\
6a3e0f168baa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso3Fig1.\
mat\>\"", ",", "ascAsinCaso3Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194211150818*^9, 
  3.7971942121751156`*^9}},ExpressionUUID->"215f93c0-aaa1-47bc-a9b7-\
8ef9231cfa5f"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso3Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.797194213098643*^9},ExpressionUUID->"6b038cf6-a4a1-4963-a7b2-\
2eab7a85caa4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=2, \[Kappa] = 10", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.797181831967871*^9, 3.7971818320227222`*^9}, {3.797182012831046*^9, 
  3.7971820128839006`*^9}, {3.797182499871635*^9, 3.7971825057698565`*^9}, {
  3.7971930331552362`*^9, 
  3.797193035175346*^9}},ExpressionUUID->"30642751-7d7d-4ff2-92ea-\
125ef16ab6cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "10."}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "10."}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "2"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0Wkog3EcB/CnkSzywtmkubPGSjkSEtmIHFlKyRtXGSIvFjG35tqDzdnm
GpnjhTtHuYpmpEjihXvPGzleUISQ5/t/8evz4vvt++bnmVMqzedQFOXLHux9
bUlpS3yOMT/8EbVZLgoV6xnXtgZqMr4WYJY4chE2dB6b4BbP7wAu10czMECW
QBz+CaFo1h9zEAcyRlEInEoOCIP649Y06NfnJYVCRVQJrHIcJ3LtrmpJX/ZW
B7UZXq2wcGOTKKC5WmjOnNeR3JE/A6UJSuLZGLNIdvUTy/D9YtYIe7dF+/A8
VrjewWpnMUnsCk26gXJ1AQMrLiNe4Np1P1G5yrPqZP0b0RDLvdudodBk7wKt
Rfd86FZNu8PinN04aBqQxMPDxrtmuKUStMCbmqElyPk2EB0UF4/QcC95gkc9
31QXq7Hk1hLKPdRO0MBcOsNsyag33IkP9oFJqa4CmKIsIjblVcnU+MPvRCHs
6+aXwemPTznk3MXoIP1VPwjTXx7nYJ6/eB6GKwwrcO/EZhWa9bw9SMnciZX9
1kINqzjwlCjQrqigbjCXhv8bnipD
  "],ExpressionUUID->"38e0c77c-90ca-45e3-9ebd-930369efdef5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso4Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.7971820183363185`*^9, 3.797182018406124*^9}, {3.797182491666589*^9, 
   3.7971824918232193`*^9}, 
   3.7971930525155497`*^9},ExpressionUUID->"18b0b516-c290-4eb0-af54-\
1f0e415fdc94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1355278`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.004682143424194205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.010287685054487202`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.02158936461760244`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.04308063967182284`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.08139548726623845`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.14508421362000068`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.24336532230304125`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.38383874430772136`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.5699234206846894`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.7993749229415805`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.0649122908256108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.356711199975765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.6653306583837244`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "1.9836057264108968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.3070412211128666`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.633218011564362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.960963465694002`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.289723721334804`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.6192147651433295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "3.9492653803606035`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.279755829582703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.610595132515502`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "4.941711826496097`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.273049184371981`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.604562057885185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "5.936214503996973`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.797182100500079*^9, 3.7971823489244394`*^9, 3.7971825621659913`*^9, 
   3.797186418459777*^9, 3.7971930683152237`*^9, 
   3.7971938406781597`*^9},ExpressionUUID->"cab4ad5e-43e3-47c6-99a5-\
e9757087ac22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso4Fig1.mat\>\"\
", ",", "ascCaso4Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194220752131*^9, 
  3.797194221924997*^9}},ExpressionUUID->"aebfbf3b-5d7d-475b-bb34-\
dab49c560b45"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso4Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.7971942229133472`*^9},ExpressionUUID->"58afdcec-eba0-4703-96b5-\
a8eaf774b7d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso4Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.7971818488786306`*^9, 3.7971818489574203`*^9}, {
  3.7971820324754868`*^9, 3.7971820328554697`*^9}, {3.797182495353721*^9, 
  3.7971824954773912`*^9}, {3.797183914651059*^9, 3.7971839178341017`*^9}, {
  3.797191518677154*^9, 3.7971915189324245`*^9}, {3.797191912332403*^9, 
  3.7971919367199526`*^9}, {3.797192074334349*^9, 
  3.7971920744819508`*^9}},ExpressionUUID->"2ebed372-3585-4546-ac5f-\
316e42c5e278"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2523102`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.3706949418054637`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "1.374116513339255`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.37753808487304685`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.6190403435931633`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.615618772059371`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.612197200525581`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.6087756289917885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.605354057457998`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.6019324859242055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "6.598510914390413`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755783604393`*^9, 3.7971816641966796`*^9, 3.797181749672027*^9, 
   3.797181927783551*^9, 3.797182113737543*^9, 3.797182359138121*^9, 
   3.7971825727825894`*^9, 3.7971831091806154`*^9, 3.797183344026808*^9, 
   3.797183481731432*^9, 3.7971835304999695`*^9, 3.7971836351779423`*^9, 
   3.7971837231077194`*^9, 3.7971838514886637`*^9, 3.797183997408311*^9, 
   3.797184134284774*^9, 3.797186051762038*^9, 3.797186335916232*^9, 
   3.797186425098592*^9, 3.797186616729382*^9, 3.7971867582437525`*^9, 
   3.7971868217350492`*^9, 3.7971871364148073`*^9, 3.797187654147826*^9, 
   3.797188001103384*^9, 3.7971884469950085`*^9, 3.7971886262380323`*^9, 
   3.797188658179352*^9, 3.797188841608458*^9, 3.7971889077207465`*^9, 
   3.7971889431304054`*^9, 3.7971915195620213`*^9, {3.7971915724830914`*^9, 
   3.7971916026944237`*^9}, {3.797191916626199*^9, 3.7971919387695627`*^9}, {
   3.79719207272014*^9, 3.797192074824589*^9}, 3.7971921266101427`*^9, 
   3.7971922282375474`*^9, 3.7971930744311457`*^9, 
   3.7971938409987698`*^9},ExpressionUUID->"1610a29b-7dd7-4368-a19e-\
6c9729b3eb50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso4Fig1.\
mat\>\"", ",", "ascAsinCaso4Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194230178917*^9, 
  3.797194231691902*^9}},ExpressionUUID->"3e71b066-db18-4da3-ac24-\
e93904c6bc4e"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso4Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.7971942325535593`*^9},ExpressionUUID->"2675b764-94f8-4269-a338-\
5dd4ee44545e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=3, \[Kappa] = 1.5", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.797181831967871*^9, 3.7971818320227222`*^9}, {3.797182012831046*^9, 
  3.7971820128839006`*^9}, {3.797182499871635*^9, 3.7971825144496374`*^9}, {
  3.7971931511801796`*^9, 
  3.7971931541356506`*^9}},ExpressionUUID->"8c174072-2bda-456a-a860-\
57c7cb3dfe37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "1.5"}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "1.5"}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "3"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
   3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971818397919397`*^9, 
   3.7971818418833447`*^9}, {3.797182022486268*^9, 3.7971820252218924`*^9}, {
   3.797182234015833*^9, 3.7971822342940884`*^9}, {3.797182465687087*^9, 
   3.797182481621458*^9}, {3.7971825217221823`*^9, 3.7971825217860117`*^9}, {
   3.7971841832450294`*^9, 3.7971841881243963`*^9}, {3.797184357140705*^9, 
   3.797184366309703*^9}, {3.797184593659652*^9, 3.7971845939251757`*^9}, {
   3.7971846628785696`*^9, 3.797184666156722*^9}, {3.7971848511401367`*^9, 
   3.797184854275303*^9}, {3.797185313757681*^9, 3.797185318199647*^9}, {
   3.797185386886137*^9, 3.797185394098961*^9}, {3.7971854541745005`*^9, 
   3.797185461317771*^9}, {3.797186075932215*^9, 3.7971860812779055`*^9}, {
   3.797186213688081*^9, 3.7971862144803658`*^9}, {3.7971863652562685`*^9, 
   3.7971863687861032`*^9}, {3.7971864667756643`*^9, 
   3.7971864760682592`*^9}, {3.797186620212005*^9, 3.797186623203746*^9}, {
   3.7971867847754173`*^9, 3.7971867890337954`*^9}, {3.7971868355758543`*^9, 
   3.7971868501385584`*^9}, {3.797187160680543*^9, 3.797187163473544*^9}, {
   3.797187681721749*^9, 3.797187685275364*^9}, {3.797188041740315*^9, 
   3.7971880587060385`*^9}, {3.797188279519081*^9, 3.797188279796358*^9}, {
   3.7971885699739676`*^9, 3.797188570227069*^9}, 3.7971886106964374`*^9, {
   3.797188675732653*^9, 3.7971886793058176`*^9}, {3.7971889601473703`*^9, 
   3.7971889633093357`*^9}, {3.7971916185162706`*^9, 
   3.7971916357046103`*^9}, {3.797191954829788*^9, 3.7971919604304852`*^9}, {
   3.7971922327225094`*^9, 3.797192234768776*^9}, {3.797193158838684*^9, 
   3.7971931675904536`*^9}, {3.797193841349828*^9, 
   3.7971938479229374`*^9}},ExpressionUUID->"2cc5895d-e1f3-4514-b191-\
0f1aa626c26b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso5Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.7971820183363185`*^9, 3.797182018406124*^9}, {3.797182491666589*^9, 
   3.7971824918232193`*^9}, {3.7971825245097265`*^9, 
   3.797182524570562*^9}},ExpressionUUID->"327d250f-5f07-499c-9952-\
4a5cdba73a6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.2906934`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.014073473828324015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.029360652542439445`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.05811736011092397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.1086303026854886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.1909540598511755`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.31481244128271296`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.4864280218088874`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.7057548743931542`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.9660135538461784`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.2561892459360815`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.5649944210976878`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.8838514986329908`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.207657207883056`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.5339331766709616`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.861625750235447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.190283295255751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.5196708173567943`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.8496325673218`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.180050663720018`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.510832059224483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.841902647007496`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.173203349739651`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.5046870946669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.836316396810465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.168061421340451`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.4998984319832`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.797182100500079*^9, 3.7971823489244394`*^9, 3.797182644153677*^9, 
   3.7971931745723257`*^9, 
   3.7971938604008512`*^9},ExpressionUUID->"0f6b9494-bfc5-4466-9d4e-\
cc6b1443857f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso5Fig1.mat\>\"\
", ",", "ascCaso5Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194239955798*^9, 
  3.7971942422775545`*^9}},ExpressionUUID->"c7ff8b97-c57f-4f30-9fd9-\
f40c9df05278"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso5Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.7971942458420196`*^9},ExpressionUUID->"049dc8d5-2ec4-4784-846c-\
3734ea85dff4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso5Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.7971818488786306`*^9, 3.7971818489574203`*^9}, {
  3.7971820324754868`*^9, 3.7971820328554697`*^9}, {3.797182495353721*^9, 
  3.7971824954773912`*^9}, {3.7971825311050816`*^9, 3.797182531159937*^9}, {
  3.7971845844715877`*^9, 3.7971845874758205`*^9}, {3.7971864811090794`*^9, 
  3.797186481360154*^9}, {3.797186876309975*^9, 3.797186877067254*^9}, {
  3.797188068881627*^9, 3.7971880691329327`*^9}, {3.797188591158577*^9, 
  3.797188591433547*^9}, {3.797191640312168*^9, 3.7971916404448996`*^9}, {
  3.797192244110485*^9, 
  3.7971922443912477`*^9}},ExpressionUUID->"4015535c-1098-4455-994a-\
f5d71a0f89c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1969858`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "1.8062968623326914`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "0.8097184338664819`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.18685999459972805`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.1834384230659363`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.180016851532143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.176595279998352`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.17317370846456`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.169752136930768`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.1663305653969775`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.162908993863187`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755783604393`*^9, 3.7971816641966796`*^9, 3.797181749672027*^9, 
   3.797181927783551*^9, 3.797182113737543*^9, 3.797182359138121*^9, 
   3.797182654801179*^9, 3.79718430160634*^9, 3.797184477919112*^9, 
   3.7971847511309385`*^9, 3.797185279862316*^9, {3.7971853790377464`*^9, 
   3.7971854055969625`*^9}, 3.797185466581956*^9, 3.7971861824706187`*^9, 
   3.7971862663499784`*^9, 3.797186374629142*^9, 3.797186489234844*^9, 
   3.7971866369521875`*^9, 3.797186861409567*^9, 3.797186924936467*^9, 
   3.797187284860882*^9, 3.797187788489833*^9, 3.7971880723476243`*^9, 
   3.797188287459337*^9, {3.797188581760089*^9, 3.797188592781043*^9}, 
   3.79718862898822*^9, 3.7971886980602293`*^9, 3.7971889750604696`*^9, 
   3.797191642936886*^9, 3.797191971522174*^9, {3.7971922421627445`*^9, 
   3.7971922690424833`*^9}, {3.797193175876536*^9, 3.797193177631504*^9}, 
   3.79719386166743*^9},ExpressionUUID->"5d9868e8-5abf-4474-8517-\
04540bd596de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso5Fig1.\
mat\>\"", ",", "ascAsinCaso5Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194251862904*^9, 
  3.797194252857251*^9}},ExpressionUUID->"8ec7dc46-2d42-4278-b2b3-\
81fe91124ced"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso5Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.7971942537319593`*^9},ExpressionUUID->"3ff8ed92-5bda-4b27-9854-\
a2214ee8d8cf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=3, \[Kappa] = 10", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.797181831967871*^9, 3.7971818320227222`*^9}, {3.797182012831046*^9, 
  3.7971820128839006`*^9}, {3.797182499871635*^9, 3.7971825144496374`*^9}, {
  3.7971931814270296`*^9, 
  3.7971931827345324`*^9}},ExpressionUUID->"1e82bfb7-d087-4fd4-87e9-\
bdc82d231815"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "10."}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "10."}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "3"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0E8og3EcBvC3XezVSqtJGkrKDgjTMnoXk8sW0lpcln+1YgfbAYfZlkkR
e7cZQw5KbZMba1e8K+XPhZrWakTbZc1oJMIs7/M7fPvcnp7nWzth1hkFFEVJ
+YP+t5WBVW1OncoUibuGCpuL944WOaBv+PsYGnqZMFz03FzC00rZFYw4u9Ow
cUpD3CsoKJa3kGoTwJqq9hLYcs/S0PxhsrqRN/Zog3Iu9gvj7EwBBsJbtIdX
XywvhaZPZyvUHKjlMO+r64eHDQvEsqzLDVVPSeLcUf0ZZCRiDrKypgS86FAQ
lefzzV703/4j7n+tKaHiWaqC05GQGv7Y6B5ofdkYgqLrd+JkKMnBvGUwCsOO
oH0dO0ZlDihOjC/DkSWhG3bO2negVpIhnrg2A5CJVwdh9lUYg12WPmLOb2R8
+NuDRAVvo1EP1HF6L/wHbDXa1A==
  "],ExpressionUUID->"687571f1-8fef-4395-ba96-e5912cc07acc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso6Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.7971820183363185`*^9, 3.797182018406124*^9}, {3.797182491666589*^9, 
   3.7971824918232193`*^9}, {3.7971825245097265`*^9, 3.797182524570562*^9}, {
   3.797182554584272*^9, 
   3.7971825546640606`*^9}},ExpressionUUID->"b6494101-fd1d-4d42-837a-\
a4352253400e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.6187734`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.014073473828324015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.029360652542439445`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.05811736011092397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.1086303026854886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.1909540598511755`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.31481244128271296`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.4864280218088874`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.7057548743931542`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.9660135538461784`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.2561892459360815`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.5649944210976878`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.8838514986329908`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.207657207883056`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.5339331766709607`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.861625750235447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.190283295255753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.5196708173567957`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.8496325673218`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.180050663720018`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.510832059224484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.8419026470074975`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.173203349739649`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.5046870946669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.836316396810465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.168061421340451`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.4998984319832`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.797182100500079*^9, 3.7971823489244394`*^9, 3.7971827209292784`*^9, 
   3.797191676449301*^9, 3.7971931966514435`*^9, 
   3.797193872470275*^9},ExpressionUUID->"edf9f3f7-9ecb-47be-8adf-\
cd503546dd27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso6Fig1.mat\>\"\
", ",", "ascCaso6Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194261619842*^9, 
  3.7971942625961914`*^9}},ExpressionUUID->"14d8d992-8d44-452c-b05b-\
57ca92740fa3"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso6Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.797194263495051*^9},ExpressionUUID->"6d84d7fd-120d-41f8-a24e-\
2827b571f731"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso6Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971916894950027`*^9, 3.797191707272069*^9}, {
  3.7971917795451736`*^9, 3.7971917798034835`*^9}, {3.797192350699892*^9, 
  3.797192350981178*^9}},ExpressionUUID->"e565da2f-3a9a-4199-b58b-\
a2113449beeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1988459`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "1.8062968623326914`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "0.8097184338664819`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.18685999459972805`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.1834384230659363`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.180016851532143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.176595279998352`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.17317370846456`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.169752136930768`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.1663305653969775`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.162908993863187`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7971917039719467`*^9, 3.7971917082774754`*^9}, {
   3.7971917474878845`*^9, 3.7971918143789797`*^9}, 3.7971918630607166`*^9, 
   3.7971920074293747`*^9, 3.797192351570838*^9, 3.7971932001601367`*^9, 
   3.7971938737376785`*^9},ExpressionUUID->"9e0093d7-bdae-465e-bd9f-\
ed827e9988ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso6Fig1.\
mat\>\"", ",", "ascAsinCaso6Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194269301297*^9, 
  3.797194270124096*^9}},ExpressionUUID->"93d6012f-9b8d-45e3-a446-\
2cb868937963"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso6Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.797194271037811*^9},ExpressionUUID->"ee3f50e1-46a4-4c11-8493-\
c5b87018e13a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=4, \[Kappa] = 1.5", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.797181831967871*^9, 3.7971818320227222`*^9}, {3.797182012831046*^9, 
  3.7971820128839006`*^9}, {3.797182499871635*^9, 3.7971825144496374`*^9}, {
  3.7971931511801796`*^9, 3.7971931541356506`*^9}, {3.7971932637063923`*^9, 
  3.797193263822667*^9}},ExpressionUUID->"122671c3-60ad-432e-a51d-\
387421f51200"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "1.5"}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "1.5"}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "4"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
   3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971818397919397`*^9, 
   3.7971818418833447`*^9}, {3.797182022486268*^9, 3.7971820252218924`*^9}, {
   3.797182234015833*^9, 3.7971822342940884`*^9}, {3.797182465687087*^9, 
   3.797182481621458*^9}, {3.7971825217221823`*^9, 3.7971825217860117`*^9}, {
   3.7971841832450294`*^9, 3.7971841881243963`*^9}, {3.797184357140705*^9, 
   3.797184366309703*^9}, {3.797184593659652*^9, 3.7971845939251757`*^9}, {
   3.7971846628785696`*^9, 3.797184666156722*^9}, {3.7971848511401367`*^9, 
   3.797184854275303*^9}, {3.797185313757681*^9, 3.797185318199647*^9}, {
   3.797185386886137*^9, 3.797185394098961*^9}, {3.7971854541745005`*^9, 
   3.797185461317771*^9}, {3.797186075932215*^9, 3.7971860812779055`*^9}, {
   3.797186213688081*^9, 3.7971862144803658`*^9}, {3.7971863652562685`*^9, 
   3.7971863687861032`*^9}, {3.7971864667756643`*^9, 
   3.7971864760682592`*^9}, {3.797186620212005*^9, 3.797186623203746*^9}, {
   3.7971867847754173`*^9, 3.7971867890337954`*^9}, {3.7971868355758543`*^9, 
   3.7971868501385584`*^9}, {3.797187160680543*^9, 3.797187163473544*^9}, {
   3.797187681721749*^9, 3.797187685275364*^9}, {3.797188041740315*^9, 
   3.7971880587060385`*^9}, {3.797188279519081*^9, 3.797188279796358*^9}, {
   3.7971885699739676`*^9, 3.797188570227069*^9}, 3.7971886106964374`*^9, {
   3.797188675732653*^9, 3.7971886793058176`*^9}, {3.7971889601473703`*^9, 
   3.7971889633093357`*^9}, {3.7971916185162706`*^9, 
   3.7971916357046103`*^9}, {3.797191954829788*^9, 3.7971919604304852`*^9}, {
   3.7971922327225094`*^9, 3.797192234768776*^9}, {3.797193158838684*^9, 
   3.7971931675904536`*^9}, {3.797193275993337*^9, 3.7971932763963003`*^9}, {
   3.797193866502347*^9, 
   3.7971938723835077`*^9}},ExpressionUUID->"f56b2890-2ce5-4f6a-9fe8-\
a4cb4b83a464"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso7Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.7971820183363185`*^9, 3.797182018406124*^9}, {3.797182491666589*^9, 
   3.7971824918232193`*^9}, {3.7971825245097265`*^9, 3.797182524570562*^9}, {
   3.7971932687905893`*^9, 
   3.797193268899334*^9}},ExpressionUUID->"e966c2f0-d02f-43f9-81ae-\
a4f65974846d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34.9419597`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.03060622723341393`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.060915774736401855`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.11439040020036749`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.20174593159768672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.3331057347083055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.5143786391254381`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.7442725421533768`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.0142185537155224`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "1.3117575143664288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.6251936327749341`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.946500652215584`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "2.2714605969463517`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.598285735925297`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.9262861305831547`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "3.2551538524313703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.5847014321520727`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.9147895110475344`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "4.245308116453347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.576169557362025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.90730387332988`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "5.238655291087304`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.570179380028253`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.90184076625309`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "6.233611299904712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.565468588220686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.897394823182494`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.797182100500079*^9, 3.7971823489244394`*^9, 3.797182644153677*^9, 
   3.7971931745723257`*^9, 3.797193285946517*^9, 
   3.7971939095808053`*^9},ExpressionUUID->"40854d24-7605-4a56-aebb-\
b5f09bdfb2af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso7Fig1.mat\>\"\
", ",", "ascCaso7Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194279698441*^9, 
  3.797194280994982*^9}},ExpressionUUID->"7e70c65c-75fe-4848-ac99-\
48a808c5f1e8"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso7Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.7971942820353894`*^9},ExpressionUUID->"f143a331-8622-42ac-b852-\
e65683547284"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso7Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.7971818488786306`*^9, 3.7971818489574203`*^9}, {
  3.7971820324754868`*^9, 3.7971820328554697`*^9}, {3.797182495353721*^9, 
  3.7971824954773912`*^9}, {3.7971825311050816`*^9, 3.797182531159937*^9}, {
  3.7971845844715877`*^9, 3.7971845874758205`*^9}, {3.7971864811090794`*^9, 
  3.797186481360154*^9}, {3.797186876309975*^9, 3.797186877067254*^9}, {
  3.797188068881627*^9, 3.7971880691329327`*^9}, {3.797188591158577*^9, 
  3.797188591433547*^9}, {3.797191640312168*^9, 3.7971916404448996`*^9}, {
  3.797192244110485*^9, 3.7971922443912477`*^9}, {3.7971932718056927`*^9, 
  3.797193271945363*^9}},ExpressionUUID->"619b1e75-197c-426d-89f0-\
fa7443d764c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.8386036`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "1.4084554564327862`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "0.4118770279665763`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.5847014004996307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.5812798289658399`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.5778582574320494`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.574436685898258`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.571015114364467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.567593542830672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.564171971296883`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.560750399763094`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755783604393`*^9, 3.7971816641966796`*^9, 3.797181749672027*^9, 
   3.797181927783551*^9, 3.797182113737543*^9, 3.797182359138121*^9, 
   3.797182654801179*^9, 3.79718430160634*^9, 3.797184477919112*^9, 
   3.7971847511309385`*^9, 3.797185279862316*^9, {3.7971853790377464`*^9, 
   3.7971854055969625`*^9}, 3.797185466581956*^9, 3.7971861824706187`*^9, 
   3.7971862663499784`*^9, 3.797186374629142*^9, 3.797186489234844*^9, 
   3.7971866369521875`*^9, 3.797186861409567*^9, 3.797186924936467*^9, 
   3.797187284860882*^9, 3.797187788489833*^9, 3.7971880723476243`*^9, 
   3.797188287459337*^9, {3.797188581760089*^9, 3.797188592781043*^9}, 
   3.79718862898822*^9, 3.7971886980602293`*^9, 3.7971889750604696`*^9, 
   3.797191642936886*^9, 3.797191971522174*^9, {3.7971922421627445`*^9, 
   3.7971922690424833`*^9}, {3.797193175876536*^9, 3.797193177631504*^9}, 
   3.797193286598771*^9, 
   3.7971939144842787`*^9},ExpressionUUID->"4384d563-ac02-44a1-9b41-\
2b69ff29ee1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso7Fig1.\
mat\>\"", ",", "ascAsinCaso7Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194287989301*^9, 
  3.797194288837996*^9}},ExpressionUUID->"70ef79b4-4b65-4223-9a6e-\
2c1750e5cd63"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso7Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.7971942898266287`*^9},ExpressionUUID->"c06aa772-99e1-4832-a78c-\
aa2c973418fa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu],  MA=2,ME=2, MB=4, \[Kappa] = 10", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.797181831967871*^9, 3.7971818320227222`*^9}, {3.797182012831046*^9, 
  3.7971820128839006`*^9}, {3.797182499871635*^9, 3.7971825144496374`*^9}, {
  3.7971931814270296`*^9, 3.7971931827345324`*^9}, {3.7971932945929003`*^9, 
  3.7971932948147535`*^9}},ExpressionUUID->"4a91fff7-b066-4e4a-a86e-\
e700f69498df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "10."}], ";", 
  RowBox[{"mb", "=", "2"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "10."}], ";", 
  RowBox[{"me", "=", "2"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "4"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0E8og3EcBvC3XexlpdW0ZFNSdjBhWkbvYstlC0nisvyrFTvYDjjMNpsU
sXdjM+Sg1Da5sXbFlMIuDtNajWguaxuNRJhlz+/w7XN7ep5v3aRxUM+hKEpU
Ouh7W+1f0+ZUqXSRuKcTWpwl72ieDXpGvk+grocJwSX37TU8q5bcwLCj+xlK
pzXE/YKcYksWUm0cWCtqL4Mt9ywNjR8Gswt5448WKIvEfmGcnS1Af2ibdpcc
KlaVQ8OnoxVqDlUymPfU98GjRjuxMuN0QeVTkjh/3HAOGQE/AllJUwJedciJ
isuF5g303/kjHnytK6A8W6OEM+GgCv5YaDU0v3iHIS/6TpwKJiMwbxq4gCFb
wLqJHWMSG+QnJlbg6DLXBTvnrLtQK0gTT51bfsjExQGYeeXGYJepl5jz6RkP
/vYgUEIqy2hh1K4mVoizHigVLnrhPyc74FE=
  "],ExpressionUUID->"7c3043f3-5580-430b-8096-25737c49acb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso8Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971754869748325`*^9, 3.7971754909068394`*^9}, {
   3.797181555861456*^9, 3.797181570433462*^9}, 3.797181703998211*^9, {
   3.797181790408057*^9, 3.797181792170349*^9}, 3.7971818463134937`*^9, {
   3.7971820183363185`*^9, 3.797182018406124*^9}, {3.797182491666589*^9, 
   3.7971824918232193`*^9}, {3.7971825245097265`*^9, 3.797182524570562*^9}, {
   3.797182554584272*^9, 3.7971825546640606`*^9}, {3.7971933019259253`*^9, 
   3.797193302034603*^9}},ExpressionUUID->"b6c2a2ae-d49a-4ce8-9e21-\
1c48d8630efa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"38.1760322`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.03060622723341393`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.060915774736401855`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.11439040020036749`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.20174593159768672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.3331057347083055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.5143786391254381`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.7442725421533768`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.0142185537155224`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "1.3117575143664288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.6251936327749341`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.946500652215584`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "2.2714605969463517`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.598285735925297`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.9262861305831547`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "3.2551538524313703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.584701432152073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.914789511047538`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "4.245308116453347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.576169557362025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.907303873329884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "5.238655291087305`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.570179380028254`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.90184076625309`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "6.233611299904712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.565468588220686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.897394823182494`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755735514946`*^9, 3.797177479864067*^9, {3.797181551687609*^9, 
   3.7971815988494444`*^9}, 3.797181741448022*^9, 3.7971819175659466`*^9, 
   3.797182100500079*^9, 3.7971823489244394`*^9, 3.7971827209292784`*^9, 
   3.797191676449301*^9, 3.7971931966514435`*^9, 3.797193306111392*^9, 
   3.7971939527740893`*^9},ExpressionUUID->"ed83355b-978e-4e2d-9d11-\
fa9593369eae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso8Fig1.mat\>\"\
", ",", "ascCaso8Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971942988093166`*^9, 
  3.7971942999163914`*^9}},ExpressionUUID->"68140880-3671-4fab-aa50-\
65b158b49a72"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascCaso8Fig1.mat\"\>\
"], "Output",
 CellChangeTimes->{
  3.7971943006805916`*^9},ExpressionUUID->"e7003a22-8b20-4751-92df-\
5f1811b0ec06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso8Fig1", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV2Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971916894950027`*^9, 3.797191707272069*^9}, {
  3.7971917795451736`*^9, 3.7971917798034835`*^9}, {3.797192350699892*^9, 
  3.797192350981178*^9}, {3.7971933055319443`*^9, 
  3.79719330566459*^9}},ExpressionUUID->"1c501b46-5b97-4a05-b967-\
b3aa4e3addb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.9381953`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "1.4084554564327862`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "0.4118770279665763`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.5847014004996307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.5812798289658399`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.5778582574320494`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.574436685898258`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.571015114364467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.567593542830675`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.564171971296883`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.560750399763094`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7971917039719467`*^9, 3.7971917082774754`*^9}, {
   3.7971917474878845`*^9, 3.7971918143789797`*^9}, 3.7971918630607166`*^9, 
   3.7971920074293747`*^9, 3.797192351570838*^9, 3.7971932001601367`*^9, 
   3.797193306420566*^9, 
   3.7971939607935514`*^9},ExpressionUUID->"5bcadc86-da2d-483e-ad84-\
dd491820a55f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso8Fig1.\
mat\>\"", ",", "ascAsinCaso8Fig1"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.797194306976511*^9, 
  3.7971943078620987`*^9}},ExpressionUUID->"8f035c3c-9d13-4e80-a757-\
0c005a7bbd85"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura5\\\\ascAsinCaso8Fig1.\
mat\"\>"], "Output",
 CellChangeTimes->{
  3.7971943086761007`*^9},ExpressionUUID->"4d9de69d-f674-4708-883e-\
c65190f82f4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graficas", "Subsection",
 CellChangeTimes->{{3.7971818183084106`*^9, 
  3.7971818221890297`*^9}},ExpressionUUID->"9b633f37-4889-45b7-808a-\
e12e7a34b889"],

Cell[CellGroupData[{

Cell["Graficas", "Subsubsection",
 CellChangeTimes->{{3.7971816821775827`*^9, 
  3.7971816830273695`*^9}},ExpressionUUID->"6c9d9df2-6e57-46af-b81f-\
ef3b17b86da9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ascCaso1Fig1", ",", "ascAsinCaso1Fig1", ",", "ascCaso1Fig1", ",", 
     "ascAsinCaso2Fig1", ",", "ascCaso3Fig1", ",", "ascAsinCaso3Fig1", ",", 
     "ascCaso4Fig1", ",", "ascAsinCaso4Fig1", ",", "ascCaso5Fig1", ",", 
     "ascAsinCaso5Fig1", ",", "ascCaso6Fig1", ",", "ascAsinCaso6Fig1", ",", 
     "ascCaso7Fig1", ",", "ascAsinCaso7Fig1", ",", "ascCaso8Fig1", ",", 
     "ascAsinCaso8Fig1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", "Black", "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", "Dashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", "Red", "]"}], ",", 
      RowBox[{"Directive", "[", "Green", "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Gamma]B\>\"", ",", "20"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<PDF\>\"", ",", "20"}], "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", "\"\<\[FilledCircle]\>\"", ",", 
      "\"\<\[FilledCircle]\>\"", ",", "\"\<\[FilledCircle]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<PLS Exacto\>\"", ",", "12"}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<pls analitico\>\"", ",", "12"}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<SOP Mistura\>\"", ",", "12"}], "]"}], "]"}]}], "}"}],
         ",", 
        RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"LegendFunction", "\[Rule]", "\"\<Frame\>\""}], ",", 
        RowBox[{"LegendMargins", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
           RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "35"}], ",", "0"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971755365533123`*^9, 3.7971755467404466`*^9}, 
   3.7971816763292303`*^9, {3.797181725824817*^9, 3.7971817817801285`*^9}, {
   3.797181940684041*^9, 3.7971819447621326`*^9}, {3.797182041253005*^9, 
   3.7971820444703984`*^9}, {3.7971825874104576`*^9, 3.7971826172895284`*^9}, 
   3.7971827629738145`*^9, {3.797182855234995*^9, 3.7971828616797523`*^9}, {
   3.797182930980364*^9, 3.797182931325441*^9}, {3.797183664838595*^9, 
   3.79718368205455*^9}, {3.797184202125348*^9, 3.7971842022721357`*^9}, {
   3.797184322928097*^9, 3.7971843254036856`*^9}, {3.797184489492017*^9, 
   3.797184493581894*^9}, {3.797184635611705*^9, 3.7971846357043285`*^9}, {
   3.7971847668941064`*^9, 3.7971847702288475`*^9}, {3.797185479741311*^9, 
   3.797185480202778*^9}, {3.797185526142518*^9, 3.797185529524928*^9}, {
   3.7971858341084166`*^9, 3.7971858721800985`*^9}, {3.797186093860078*^9, 
   3.797186096383396*^9}, {3.79718634330519*^9, 3.797186343660465*^9}, {
   3.7971863784003305`*^9, 3.797186382441004*^9}, {3.7971865432140484`*^9, 
   3.797186544006167*^9}, {3.797186579283971*^9, 3.7971865813492937`*^9}, {
   3.797186654608817*^9, 3.7971866854225397`*^9}, {3.7971869366376247`*^9, 
   3.79718693678892*^9}, {3.7971871033846955`*^9, 3.797187107822178*^9}, {
   3.797187493544454*^9, 3.7971874964948635`*^9}, {3.7971884571663165`*^9, 
   3.7971884597413545`*^9}, {3.7971887562314854`*^9, 3.797188758149753*^9}, {
   3.797188886905961*^9, 3.7971888871095*^9}, {3.797188970394789*^9, 
   3.797188972689865*^9}, {3.797189025200612*^9, 3.7971890273050375`*^9}, {
   3.7971904326089425`*^9, 3.7971904550544963`*^9}, {3.7971915276422553`*^9, 
   3.797191543933675*^9}, {3.7971916478095818`*^9, 3.797191649682025*^9}, {
   3.797191824072301*^9, 3.7971918259995794`*^9}, {3.797192085969283*^9, 
   3.797192088640744*^9}, {3.7971922495885153`*^9, 3.797192254482102*^9}, {
   3.797192287820348*^9, 3.7971922898198633`*^9}, {3.7971923559495587`*^9, 
   3.7971923561486387`*^9}, {3.7971925852428875`*^9, 
   3.7971926020239697`*^9}, {3.797192681318548*^9, 3.797192685496316*^9}, 
   3.7971927192696514`*^9, {3.7971929984554176`*^9, 3.7971930083689537`*^9}, {
   3.7971930829878635`*^9, 3.797193091762285*^9}, {3.7971932127497253`*^9, 
   3.797193249725477*^9}, {3.7971933163837337`*^9, 3.7971933379759674`*^9}, {
   3.797193985689983*^9, 3.7971939897111993`*^9}, {3.7971955767390766`*^9, 
   3.7971955816511116`*^9}},ExpressionUUID->"83703aa4-da72-479f-9dc2-\
2ede0b2fecd7"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQM79ApL7mzztIfwPtjv+8r/veNDLJTP4CCWe3e9
+LECKJ/D4d07jvuXWZugfAGHvCbeGzYNk6B8EYfwBvXiSyKLoHwJh6t1Sye8
O7oBypdxCNhlp766Yi+Ur+AQFpZQ+ab2BJSv5BDcWKh8xPEylK/iMCHlR7Tz
pjtQvprD5barkeeDnkD5Gg62qxq/d1W9hvK1HBTt1ufXX/oI5es4dNcF/nDx
/Qbl6zkcTeDbvFHwN5Rv4PD1epQCKwuDA4Rv6HDnVuYTm34mKN/IwcKvVCVH
hRXKN3ZoXHn40c797FC+iYPxkTPzr8ZxQfmmDjOEDfhTGHihfDMHkxgHp5mL
+aF8cwfl5uovf5QFoXwLh6r3a0/MLhOC8i0dJEynL+w7KewAACBfbd8=
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{10.122277443608063`, 0.}, {12., 0.6237659314482094}, {15., 
         1.620344359914418}, {18., 2.6169227883806276`}, {21., 
         3.613501216846836}, {24., 4.610079645313045}, {27., 
         5.606658073779252}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQM79ApL7mzztIfwPtjv+8r/veNDLJTP4CCWe3e9
+LECKJ/D4d07jvuXWZugfAGHvCbeGzYNk6B8EYfwBvXiSyKLoHwJh6t1Sye8
O7oBypdxCNhlp766Yi+Ur+AQFpZQ+ab2BJSv5BDcWKh8xPEylK/iMCHlR7Tz
pjtQvprD5barkeeDnkD5Gg62qxq/d1W9hvK1HBTt1ufXX/oI5es4dNcF/nDx
/Qbl6zkcTeDbvFHwN5Rv4PD1epQCKwuDA4Rv6HDnVuYTm34mKN/IwcKvVCVH
hRXKN3ZoXHn40c797FC+iYPxkTPzr8ZxQfmmDjOEDfhTGHihfDMHkxgHp5mL
+aF8cwfl5uovf5QFoXwLh6r3a0/MLhOC8i0dJEynL+w7KewAACBfbd8=
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[{{10.122277443608063`, 0.}, {12., 0.6237659314482094}, {
         15., 1.620344359914418}, {18., 2.6169227883806276`}, {21., 
         3.6135012168468363`}, {24., 4.610079645313045}, {27., 
         5.606658073779252}}]}, 
       {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQNbY1f6TtUttofwPtjP7Hq0batgK5TP4PBz9+xZ
rdLToHwOh/dPv6Ws4lsG5Qs4BCnyrgm9tgXKF3H49cZomtykQ1C+hMNnXzuf
GWrnoXwZB+7fLxIvTLgB5Ss4BHAv4rpg8wjKV3I4efzF9qopL6F8FYflxckV
Dzk/QvlqDr2sC8+Kbf0K5Ws43O9ac8hw6S8oX8uht3pj9M09/6F8HQfdRZLs
l0qYHCB8PQc35+uzrgiwQvkGDmUlfHN5N7BD+YYOgYILVkcFckH5Rg4tb1/f
U/vCA+UbO6z8O69IYgY/lG/i4LrxtX+FnCCUb+rwgmHrTftCISjfzKHW6olU
wBFhKN/cYZ3fFJNZ4qJQvoXDU6E3AULZYlC+pQP75UvM6/eJOwAAEvtuFw==

         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{7.13650288052321, 0.}, {8., 0.28684753410442587`}, {10., 
         0.951233153081898}, {12., 1.615618772059371}, {14., 
         2.2800043910368433`}, {16., 2.9443900100143154`}, {18., 
         3.6087756289917885`}, {20., 4.273161247969261}, {22., 
         4.937546866946734}, {24., 5.6019324859242055`}, {26., 
         6.2663181049016785`}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQO2ArJ+U3WL7SG8D/anix5t2yrYCuUzOHCkPd3d
Kj0Nyudw+JfyLWUV3zIoX8Dh+46bq0OvbYHyRRyOfAuZITfpEJQv4fDqkpLX
DLXzUL6Mw5XA/MQLE25A+QoO3GKLuC7YPILylRx+3XyxvWrKSyhfxSHJNbni
IedHKF/NoctkwVmxrV+hfA0Hl541hwyX/oLytRwKazdG39zzH8rXcZBZKMl+
qYTJAcLXc9jmeH3WFQFWKN/A4Uox31zeDexQvqGDieCC1VGBXFC+kUPG29f3
1L7wQPnGDu1/5xVJzOCH8k0czDa+9q+QE4TyTR0eM2y9aV8oBOWbOXRaPZEK
OCIM5Zs7/PGbYjJLXBTKt3A4LfwmQChbDMq3dLh55RLz+n3iDgB3XW4D
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[{{7.136502880523209, 0.}, {9., 0.6190403435931633}, {
         12., 1.615618772059371}, {15., 2.612197200525581}, {18., 
         3.6087756289917885`}, {21., 4.605354057457998}, {24., 
         5.6019324859242055`}, {27., 6.598510914390413}}]}, 
       {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPWPavX9V7qsYfwPthbMl/j3CEwD8pncHAxY2bq
P7gWyudwyGpN5jU6vxvKF3DI3sxzUK/wBJQv4iC587XIY9UrUL6Ew+E9if8X
Kd6H8mUcFkYL2HdPfQblKzg8TlrhOPXlOyhfycFQju9ppOQXKF/FYcl0genm
XD+hfDWHimShCkeVf1C+hkOE+FI9j5WMDhC+lsOZjAcH61xZoHwdhwMWU7nm
PGGD8vUcbp+cYL+5lRPKN3Cwupup46nBA+UbOnyRvqTBc4YPyjdyOGncaBy/
QwDKN3bwrzDoF+cWgvJNHLocbHdJxwlD+aYO/w9yWcRsFIHyzRx+Ws3ceIZF
DMo3dwhbHBqcHCEO5Vs49DYKekuskYDyLR2EDz2Kf/pf0gEAHHVjEw==
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{5.437495366358724, 0.}, {6., 0.18685999459972805`}, {9., 
         1.1834384230659363`}, {12., 2.180016851532143}, {15., 
         3.176595279998352}, {18., 4.17317370846456}, {21., 
         5.169752136930768}, {24., 6.1663305653969775`}, {26.509595062837413`,
          7.}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPWPavX9V7qsYfwPthbMl/j3CEwD8pncHAxY2bq
P7gWyudwyGpN5jU6vxvKF3DI3sxzUK/wBJQv4iC587XIY9UrUL6Ew+E9if8X
Kd6H8mUcFkYL2HdPfQblKzg8TlrhOPXlOyhfycFQju9ppOQXKF/FYcl0genm
XD+hfDWHimShCkeVf1C+hkOE+FI9j5WMDhC+lsOpjAcH61xZoHwdhwMWU7nm
PGGD8vUcHpycYL+5lRPKN3CwvZup46nBA+UbOnyRvqTBc4YPyjdyOGncaBy/
QwDKN3YIqDDoF+cWgvJNHHocbHdJxwlD+aYOfw9yWcRsFIHyzRx+Ws3ceIZF
DMo3dwhbHBqcHCEO5Vs49DYKekuskYDyLR2EDz2Kf/pf0gEAIH1jGg==
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[{{5.437495366358724, 0.}, {6., 0.18685999459972805`}, {
         9., 1.1834384230659363`}, {12., 2.180016851532143}, {15., 
         3.176595279998352}, {18., 4.17317370846456}, {21., 
         5.169752136930768}, {24., 6.1663305653969775`}, {26.509595062837413`,
          7.}}]}, 
       {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQNvf4iq2IbPt4fwPtj3B8y2iDJYD+UzOPA7Xive
4LEXyudwsBHR6Dx/6SSUL+AwYaX29lmBV6F8EYeSA5KGp0ofQPkSDv6N1ctE
Lj6H8mUc/rl+tra1+gDlKzi8PNZe9PXPFyhfyeHDj2ecpxl+QfkqDks69e7d
VfkP5as5WPpM6PiszeQA4Ws4iG7W5vA6yQLlazl07nuzmSOTHcrXcRBUjJXq
4+KC8vUc7iuf+Fi+lgfKN3DwTDqqWRvID+UbOigXsvEa/RaA8o0cUjzKU/77
CkH5xg4LPtq6iCwUhvJNHNg/V/AmfRGB8k0dNvtUSN11F4PyzRwOs4Wq1swW
h/LNHVJcvpwxfy8B5Vs4PPGaasTlLAXlWzr0r1FZ/W6atAMAU51mwQ==
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{4.239873399428721, 0.}, {6., 0.5847014004996307}, {9., 
         1.5812798289658399`}, {12., 2.5778582574320494`}, {15., 
         3.574436685898258}, {18., 4.571015114364467}, {21., 
         5.567593542830672}, {24., 6.564171971296883}, {25.311973095907405`, 
         7.}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQNvf4iq2IbPt4fwPtj3B8y2iDJYD+UzOPA7Xive
4LEXyudwsBHR6Dx/6SSUL+AwYaX29lmBV6F8EYeSA5KGp0ofQPkSDv6N1ctE
Lj6H8mUc/rl+tra1+gDlKzi8PNZe9PXPFyhfyeHDj2ecpxl+QfkqDks69e7d
VfkP5as5WPpM6PiszeQA4Ws4iG7W5vA6yQLlazl07nuzmSOTHcrXcRBUjJXq
4+KC8vUcHiif+Fi+lgfKN3AITDqqWRvID+UbOigXsvEa/RaA8o0cUjzKU/77
CkH5xg5LPtq6iCwUhvJNHDg+V/AmfRGB8k0dtvhUSN11F4PyzRwOs4Wq1swW
h/LNHVJcvpwxfy8B5Vs4PPGaasTlLAXlWzr0r1FZ/W6atAMAW0Vm0A==
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
        1.6], LineBox[{{4.239873399428721, 0.}, {6., 0.5847014004996307}, {9.,
          1.5812798289658399`}, {12., 2.5778582574320494`}, {15., 
         3.574436685898258}, {18., 4.571015114364467}, {21., 
         5.567593542830675}, {24., 6.564171971296883}, {25.311973095907405`, 
         7.}}]}}, {
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGBQA2JGIGZiQIAdeoUld7Z52kN4H+z3feX/3vEhFspncBDL
vbte/FgBlM/h8O4dx/3LrE1QvoBDXhPvDZuGSVC+iEN4g3rxJZFFUL6Ew9W6
pRPeHd0A5cs4BOyyU19dsRfKV3AIC0uofFN7AspXcghuLFQ+4ngZyldxmJDy
I9p50x0oX83hctvVyPNBT6B8DQfbVY3fu6peQ/laDop26/PrL32E8nUcuusC
f7j4foPy9RyOJvBt3ij4G8o3cPh6PUqBlYXBAcI3dLhzK/OJTT8TlG/kYOFX
qpKjwgrlGzs0rjz8aOd+dijfxMH4yJn5V+O4oHxThxnCBvwpDLxQvpmDSYyD
08zF/FC+uYNyc/WXP8qCUL6FQ9X7tSdmlwlB+ZYOEqbTF/adFHaYslpLbbad
igMsntD5BxbYZR7vloHz96Px1Zdxnfy3XxTO/yVWeKmkycoBFg+E5FVfhMUv
/CoAl69QZ6m4629JtDwABgqYGA==
         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{12., 0.6237659314482094}}, {{15., 
         1.620344359914418}}, {{18., 2.6169227883806276`}}, {{21., 
         3.613501216846836}}, {{24., 4.610079645313045}}, {{27., 
         5.606658073779252}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIAdeoUld7Z52kN4H+z3feX/3vEhFspncBDL
vbte/FgBlM/h8O4dx/3LrE1QvoBDXhPvDZuGSVC+iEN4g3rxJZFFUL6Ew9W6
pRPeHd0A5cs4BOyyU19dsRfKV3AIC0uofFN7AspXcghuLFQ+4ngZyldxmJDy
I9p50x0oX83hctvVyPNBT6B8DQfbVY3fu6peQ/laDop26/PrL32E8nUcuusC
f7j4foPy9RyOJvBt3ij4G8o3cPh6PUqBlYXBAcI3dLhzK/OJTT8TlG/kYOFX
qpKjwgrlGzs0rjz8aOd+dijfxMH4yJn5V+O4oHxThxnCBvwpDLxQvpmDSYyD
08zF/FC+uYNyc/WXP8qCUL6FQ9X7tSdmlwlB+ZYOEqbTF/adFHYAACrPbeE=

         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{12., 0.6237659314482094}}, {{15., 
         1.620344359914418}}, {{18., 2.6169227883806276`}}, {{21., 
         3.6135012168468363`}}, {{24., 4.610079645313045}}, {{27., 
         5.606658073779252}}}]}, 
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQICtsSt9p+oW20N4H+xndj3atlWwFcpncPi5
e/asVulpUD6Hw/un31JW8S2D8gUcghR514Re2wLlizj8emM0TW7SIShfwuGz
r53PDLXzUL6MA/fvF4kXJtyA8hUcArgXcV2weQTlKzmcPP5ie9WUl1C+isPy
4uSKh5wfoXw1h17WhWfFtn6F8jUc7netOWS49BeUr+XQW70x+uae/1C+joPu
Ikn2SyVMDhC+noOb8/VZVwRYoXwDh7ISvrm8G9ihfEOHQMEFq6MCuaB8I4eW
t6/vqX3hgfKNHVb+nVckMYMfyjdxcN342r9CThDKN3V4wbD1pn2hEJRv5lBr
9UQq4IgwlG/usM5viskscVEo38LhqdCbAKFsMSjf0oH98iXm9fvEHQAda24Z

         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{8., 0.28684753410442587`}}, {{10., 
         0.951233153081898}}, {{12., 1.615618772059371}}, {{14., 
         2.2800043910368433`}}, {{16., 2.9443900100143154`}}, {{18., 
         3.6087756289917885`}}, {{20., 4.273161247969261}}, {{22., 
         4.937546866946734}}, {{24., 5.6019324859242055`}}, {{26., 
         6.2663181049016785`}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQABbAVm/qbrF9hDeB/vTRY+2bRVshfIZHDjS
nu5ulZ4G5XM4/Ev5lrKKbxmUL+DwfcfN1aHXtkD5Ig5HvoXMkJt0CMqXcHh1
Sclrhtp5KF/G4UpgfuKFCTegfAUHbrFFXBdsHkH5Sg6/br7YXjXlJZSv4pDk
mlzxkPMjlK/m0GWy4KzY1q9QvoaDS8+aQ4ZLf0H5Wg6FtRujb+75D+XrOMgs
lGS/VMLkAOHrOWxzvD7rigArlG/gcKWYby7vBnYo39DBRHDB6qhALijfyCHj
7et7al94oHxjh/a/84okZvBD+SYOZhtf+1fICUL5pg6PGbbetC8UgvLNHDqt
nkgFHBGG8s0d/vhNMZklLgrlWzicFn4TIJQtBuVbOty8col5/T5xBwCBzW4F

         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{9., 0.6190403435931633}}, {{12., 
         1.615618772059371}}, {{15., 2.612197200525581}}, {{18., 
         3.6087756289917885`}}, {{21., 4.605354057457998}}, {{24., 
         5.6019324859242055`}}, {{27., 6.598510914390413}}}]}, 
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQADrntXrei/12EN4H+wtma9x7hCYB+UzOLiY
MTP1H1wL5XM4ZLUm8xqd3w3lCzhkb+Y5qFd4AsoXcZDc+VrkseoVKF/C4fCe
xP+LFO9D+TIOC6MF7LunPoPyFRweJ61wnPryHZSv5GAox/c0UvILlK/isGS6
wHRzrp9QvppDRbJQhaPKPyhfwyFCfKmex0pGBwhfy+FMxoODda4sUL6OwwGL
qVxznrBB+XoOt09OsN/cygnlGzhY3c3U8dTggfINHb5IX9LgOcMH5Rs5nDRu
NI7fIQDlGzv4Vxj0i3MLQfkmDl0Otruk44ShfFOH/we5LGI2ikD5Zg4/rWZu
PMMiBuWbO4QtDg1OjhCH8i0cehsFvSXWSED5lg7Chx7FP/0v6QAAJuVjFQ==

         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{6., 0.18685999459972805`}}, {{9., 
         1.1834384230659363`}}, {{12., 2.180016851532143}}, {{15., 
         3.176595279998352}}, {{18., 4.17317370846456}}, {{21., 
         5.169752136930768}}, {{24., 6.1663305653969775`}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQADrntXrei/12EN4H+wtma9x7hCYB+UzOLiY
MTP1H1wL5XM4ZLUm8xqd3w3lCzhkb+Y5qFd4AsoXcZDc+VrkseoVKF/C4fCe
xP+LFO9D+TIOC6MF7LunPoPyFRweJ61wnPryHZSv5GAox/c0UvILlK/isGS6
wHRzrp9QvppDRbJQhaPKPyhfwyFCfKmex0pGBwhfy+FUxoODda4sUL6OwwGL
qVxznrBB+XoOD05OsN/cygnlGzjY3s3U8dTggfINHb5IX9LgOcMH5Rs5nDRu
NI7fIQDlGzsEVBj0i3MLQfkmDj0Otruk44ShfFOHvwe5LGI2ikD5Zg4/rWZu
PMMiBuWbO4QtDg1OjhCH8i0cehsFvSXWSED5lg7Chx7FP/0v6QAAKu1jHA==

         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{6., 0.18685999459972805`}}, {{9., 
         1.1834384230659363`}}, {{12., 2.180016851532143}}, {{15., 
         3.176595279998352}}, {{18., 4.17317370846456}}, {{21., 
         5.169752136930768}}, {{24., 6.1663305653969775`}}}]}, 
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIC3P0RVbMPn20N4H+z7A2ZbRBmsh/IZHPgd
rxVv8NgL5XM42IhodJ6/dBLKF3CYsFJ7+6zAq1C+iEPJAUnDU6UPoHwJB//G
6mUiF59D+TIO/1w/W9tafYDyFRxeHmsv+vrnC5Sv5PDhxzPO0wy/oHwVhyWd
evfuqvyH8tUcLH0mdHzWZnKA8DUcRDdrc3idZIHytRw6973ZzJHJDuXrOAgq
xkr1cXFB+XoO95VPfCxfywPlGzh4Jh3VrA3kh/INHZQL2XiNfgtA+UYOKR7l
Kf99haB8Y4cFH21dRBYKQ/kmDuyfK3iTvohA+aYOm30qpO66i0H5Zg6H2UJV
a2aLQ/nmDikuX86Yv5eA8i0cnnhNNeJyloLyLR3616isfjdN2gEAXg1mww==

         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{6., 0.5847014004996307}}, {{9., 
         1.5812798289658399`}}, {{12., 2.5778582574320494`}}, {{15., 
         3.574436685898258}}, {{18., 4.571015114364467}}, {{21., 
         5.567593542830672}}, {{24., 6.564171971296883}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIC3P0RVbMPn20N4H+z7A2ZbRBmsh/IZHPgd
rxVv8NgL5XM42IhodJ6/dBLKF3CYsFJ7+6zAq1C+iEPJAUnDU6UPoHwJB//G
6mUiF59D+TIO/1w/W9tafYDyFRxeHmsv+vrnC5Sv5PDhxzPO0wy/oHwVhyWd
evfuqvyH8tUcLH0mdHzWZnKA8DUcRDdrc3idZIHytRw6973ZzJHJDuXrOAgq
xkr1cXFB+XoOD5RPfCxfywPlGzgEJh3VrA3kh/INHZQL2XiNfgtA+UYOKR7l
Kf99haB8Y4clH21dRBYKQ/kmDhyfK3iTvohA+aYOW3wqpO66i0H5Zg6H2UJV
a2aLQ/nmDikuX86Yv5eA8i0cnnhNNeJyloLyLR3616isfjdN2gEAZbVm0g==

         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{6., 0.5847014004996307}}, {{9., 
         1.5812798289658399`}}, {{12., 2.5778582574320494`}}, {{15., 
         3.574436685898258}}, {{18., 4.571015114364467}}, {{21., 
         5.567593542830675}}, {{24., 
         6.564171971296883}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"PLS Exacto\"", 12, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["PLS Exacto", 12]]],InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"pls analitico\"", 12, StripOnInput -> False], 
           TextForm]], "InlineText"], 
        Text[
         Style["pls analitico", 12]]],InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"SOP Mistura\"", 12, StripOnInput -> False], TextForm]],
          "InlineText"], 
        Text[
         Style["SOP Mistura", 12]]]},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
           False], {
          FontFamily -> "Times", FontSize -> 12, FontFamily -> "Arial"}, 
          StripOnInput -> False], Background -> Automatic, RoundingRadius -> 
         2, ContentPadding -> True, FrameMargins -> {{8, 8}, {0.5, 0.5}}, 
         FrameStyle -> Thickness[0.01], StripOnInput -> False], 
        TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\"", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}]}],
                "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True", ",", "True", ",", 
                 "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "\"Frame\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"8", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.5`", ",", "0.5`"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.01, 0.99}], ImageScaled[{0, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{-35., 0.},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"PDF\"", 20, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["PDF", 20]]], TraditionalForm], None}, {
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"\[Gamma]B\"", 20, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["\[Gamma]B", 20]]], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->700,
   LabelStyle->Directive[
     GrayLevel[0], FontSize -> 18],
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 25}, {0, 7}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQM79ApL7mzztIfwPtjv+8r/veNDLJTP4CCWe3e9
+LECKJ/D4d07jvuXWZugfAGHvCbeGzYNk6B8EYfwBvXiSyKLoHwJh6t1Sye8
O7oBypdxCNhlp766Yi+Ur+AQFpZQ+ab2BJSv5BDcWKh8xPEylK/iMCHlR7Tz
pjtQvprD5barkeeDnkD5Gg62qxq/d1W9hvK1HBTt1ufXX/oI5es4dNcF/nDx
/Qbl6zkcTeDbvFHwN5Rv4PD1epQCKwuDA4Rv6HDnVuYTm34mKN/IwcKvVCVH
hRXKN3ZoXHn40c797FC+iYPxkTPzr8ZxQfmmDjOEDfhTGHihfDMHkxgHp5mL
+aF8cwfl5uovf5QFoXwLh6r3a0/MLhOC8i0dJEynL+w7KewAACBfbd8=
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{10.122277443608063`, 0.}, {12., 0.6237659314482094}, {15., 
          1.620344359914418}, {18., 2.6169227883806276`}, {21., 
          3.613501216846836}, {24., 4.610079645313045}, {27., 
          5.606658073779252}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQM79ApL7mzztIfwPtjv+8r/veNDLJTP4CCWe3e9
+LECKJ/D4d07jvuXWZugfAGHvCbeGzYNk6B8EYfwBvXiSyKLoHwJh6t1Sye8
O7oBypdxCNhlp766Yi+Ur+AQFpZQ+ab2BJSv5BDcWKh8xPEylK/iMCHlR7Tz
pjtQvprD5barkeeDnkD5Gg62qxq/d1W9hvK1HBTt1ufXX/oI5es4dNcF/nDx
/Qbl6zkcTeDbvFHwN5Rv4PD1epQCKwuDA4Rv6HDnVuYTm34mKN/IwcKvVCVH
hRXKN3ZoXHn40c797FC+iYPxkTPzr8ZxQfmmDjOEDfhTGHihfDMHkxgHp5mL
+aF8cwfl5uovf5QFoXwLh6r3a0/MLhOC8i0dJEynL+w7KewAACBfbd8=
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{10.122277443608063`, 0.}, {12., 0.6237659314482094}, {15., 
          1.620344359914418}, {18., 2.6169227883806276`}, {21., 
          3.6135012168468363`}, {24., 4.610079645313045}, {27., 
          5.606658073779252}}]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQNbY1f6TtUttofwPtjP7Hq0batgK5TP4PBz9+xZ
rdLToHwOh/dPv6Ws4lsG5Qs4BCnyrgm9tgXKF3H49cZomtykQ1C+hMNnXzuf
GWrnoXwZB+7fLxIvTLgB5Ss4BHAv4rpg8wjKV3I4efzF9qopL6F8FYflxckV
Dzk/QvlqDr2sC8+Kbf0K5Ws43O9ac8hw6S8oX8uht3pj9M09/6F8HQfdRZLs
l0qYHCB8PQc35+uzrgiwQvkGDmUlfHN5N7BD+YYOgYILVkcFckH5Rg4tb1/f
U/vCA+UbO6z8O69IYgY/lG/i4LrxtX+FnCCUb+rwgmHrTftCISjfzKHW6olU
wBFhKN/cYZ3fFJNZ4qJQvoXDU6E3AULZYlC+pQP75UvM6/eJOwAAEvtuFw==

          "]]}, {
         Hue[0.8503398874989481, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{7.13650288052321, 0.}, {8., 0.28684753410442587`}, {10., 
          0.951233153081898}, {12., 1.615618772059371}, {14., 
          2.2800043910368433`}, {16., 2.9443900100143154`}, {18., 
          3.6087756289917885`}, {20., 4.273161247969261}, {22., 
          4.937546866946734}, {24., 5.6019324859242055`}, {26., 
          6.2663181049016785`}}]}, {
         Hue[0.08640786499873876, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQO2ArJ+U3WL7SG8D/anix5t2yrYCuUzOHCkPd3d
Kj0Nyudw+JfyLWUV3zIoX8Dh+46bq0OvbYHyRRyOfAuZITfpEJQv4fDqkpLX
DLXzUL6Mw5XA/MQLE25A+QoO3GKLuC7YPILylRx+3XyxvWrKSyhfxSHJNbni
IedHKF/NoctkwVmxrV+hfA0Hl541hwyX/oLytRwKazdG39zzH8rXcZBZKMl+
qYTJAcLXc9jmeH3WFQFWKN/A4Uox31zeDexQvqGDieCC1VGBXFC+kUPG29f3
1L7wQPnGDu1/5xVJzOCH8k0czDa+9q+QE4TyTR0eM2y9aV8oBOWbOXRaPZEK
OCIM5Zs7/PGbYjJLXBTKt3A4LfwmQChbDMq3dLh55RLz+n3iDgB3XW4D
          "]]}, {
         Hue[0.3224758424985268, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{7.136502880523209, 0.}, {9., 0.6190403435931633}, {12., 
          1.615618772059371}, {15., 2.612197200525581}, {18., 
          3.6087756289917885`}, {21., 4.605354057457998}, {24., 
          5.6019324859242055`}, {27., 6.598510914390413}}]}, {
         Hue[0.5585438199983166, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPWPavX9V7qsYfwPthbMl/j3CEwD8pncHAxY2bq
P7gWyudwyGpN5jU6vxvKF3DI3sxzUK/wBJQv4iC587XIY9UrUL6Ew+E9if8X
Kd6H8mUcFkYL2HdPfQblKzg8TlrhOPXlOyhfycFQju9ppOQXKF/FYcl0genm
XD+hfDWHimShCkeVf1C+hkOE+FI9j5WMDhC+lsOZjAcH61xZoHwdhwMWU7nm
PGGD8vUcbp+cYL+5lRPKN3Cwupup46nBA+UbOnyRvqTBc4YPyjdyOGncaBy/
QwDKN3bwrzDoF+cWgvJNHLocbHdJxwlD+aYO/w9yWcRsFIHyzRx+Ws3ceIZF
DMo3dwhbHBqcHCEO5Vs49DYKekuskYDyLR2EDz2Kf/pf0gEAHHVjEw==
          "]]}, {
         Hue[0.7946117974981064, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{5.437495366358724, 0.}, {6., 0.18685999459972805`}, {9., 
          1.1834384230659363`}, {12., 2.180016851532143}, {15., 
          3.176595279998352}, {18., 4.17317370846456}, {21., 
          5.169752136930768}, {24., 6.1663305653969775`}, {
          26.509595062837413`, 7.}}]}, {
         Hue[0.030679774997896203`, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPWPavX9V7qsYfwPthbMl/j3CEwD8pncHAxY2bq
P7gWyudwyGpN5jU6vxvKF3DI3sxzUK/wBJQv4iC587XIY9UrUL6Ew+E9if8X
Kd6H8mUcFkYL2HdPfQblKzg8TlrhOPXlOyhfycFQju9ppOQXKF/FYcl0genm
XD+hfDWHimShCkeVf1C+hkOE+FI9j5WMDhC+lsOpjAcH61xZoHwdhwMWU7nm
PGGD8vUcHpycYL+5lRPKN3CwvZup46nBA+UbOnyRvqTBc4YPyjdyOGncaBy/
QwDKN3YIqDDoF+cWgvJNHHocbHdJxwlD+aYOfw9yWcRsFIHyzRx+Ws3ceIZF
DMo3dwhbHBqcHCEO5Vs49DYKekuskYDyLR2EDz2Kf/pf0gEAIH1jGg==
          "]]}, {
         Hue[0.266747752497686, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{5.437495366358724, 0.}, {6., 0.18685999459972805`}, {9., 
          1.1834384230659363`}, {12., 2.180016851532143}, {15., 
          3.176595279998352}, {18., 4.17317370846456}, {21., 
          5.169752136930768}, {24., 6.1663305653969775`}, {
          26.509595062837413`, 7.}}]}, {
         Hue[0.5028157299974758, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQNvf4iq2IbPt4fwPtj3B8y2iDJYD+UzOPA7Xive
4LEXyudwsBHR6Dx/6SSUL+AwYaX29lmBV6F8EYeSA5KGp0ofQPkSDv6N1ctE
Lj6H8mUc/rl+tra1+gDlKzi8PNZe9PXPFyhfyeHDj2ecpxl+QfkqDks69e7d
VfkP5as5WPpM6PiszeQA4Ws4iG7W5vA6yQLlazl07nuzmSOTHcrXcRBUjJXq
4+KC8vUc7iuf+Fi+lgfKN3DwTDqqWRvID+UbOigXsvEa/RaA8o0cUjzKU/77
CkH5xg4LPtq6iCwUhvJNHNg/V/AmfRGB8k0dNvtUSN11F4PyzRwOs4Wq1swW
h/LNHVJcvpwxfy8B5Vs4PPGaasTlLAXlWzr0r1FZ/W6atAMAU51mwQ==
          "]]}, {
         Hue[0.7388837074972656, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{4.239873399428721, 0.}, {6., 0.5847014004996307}, {9., 
          1.5812798289658399`}, {12., 2.5778582574320494`}, {15., 
          3.574436685898258}, {18., 4.571015114364467}, {21., 
          5.567593542830672}, {24., 6.564171971296883}, {25.311973095907405`, 
          7.}}]}, {
         Hue[0.9749516849970554, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQNvf4iq2IbPt4fwPtj3B8y2iDJYD+UzOPA7Xive
4LEXyudwsBHR6Dx/6SSUL+AwYaX29lmBV6F8EYeSA5KGp0ofQPkSDv6N1ctE
Lj6H8mUc/rl+tra1+gDlKzi8PNZe9PXPFyhfyeHDj2ecpxl+QfkqDks69e7d
VfkP5as5WPpM6PiszeQA4Ws4iG7W5vA6yQLlazl07nuzmSOTHcrXcRBUjJXq
4+KC8vUcHiif+Fi+lgfKN3AITDqqWRvID+UbOigXsvEa/RaA8o0cUjzKU/77
CkH5xg5LPtq6iCwUhvJNHDg+V/AmfRGB8k0dtvhUSN11F4PyzRwOs4Wq1swW
h/LNHVJcvpwxfy8B5Vs4PPGaasTlLAXlWzr0r1FZ/W6atAMAW0Vm0A==
          "]]}, {
         Hue[0.21101966249684523`, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{4.239873399428721, 0.}, {6., 0.5847014004996307}, {9., 
          1.5812798289658399`}, {12., 2.5778582574320494`}, {15., 
          3.574436685898258}, {18., 4.571015114364467}, {21., 
          5.567593542830675}, {24., 6.564171971296883}, {25.311973095907405`, 
          7.}}]}}, {{
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQA2JGIGZiQIAdeoUld7Z52kN4H+z3feX/3vEhFspncBDL
vbte/FgBlM/h8O4dx/3LrE1QvoBDXhPvDZuGSVC+iEN4g3rxJZFFUL6Ew9W6
pRPeHd0A5cs4BOyyU19dsRfKV3AIC0uofFN7AspXcghuLFQ+4ngZyldxmJDy
I9p50x0oX83hctvVyPNBT6B8DQfbVY3fu6peQ/laDop26/PrL32E8nUcuusC
f7j4foPy9RyOJvBt3ij4G8o3cPh6PUqBlYXBAcI3dLhzK/OJTT8TlG/kYOFX
qpKjwgrlGzs0rjz8aOd+dijfxMH4yJn5V+O4oHxThxnCBvwpDLxQvpmDSYyD
08zF/FC+uYNyc/WXP8qCUL6FQ9X7tSdmlwlB+ZYOEqbTF/adFHaYslpLbbad
igMsntD5BxbYZR7vloHz96Px1Zdxnfy3XxTO/yVWeKmkycoBFg+E5FVfhMUv
/CoAl69QZ6m4629JtDwABgqYGA==
          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{12., 0.6237659314482094}}, {{
          15., 1.620344359914418}}, {{18., 2.6169227883806276`}}, {{21., 
          3.613501216846836}}, {{24., 4.610079645313045}}, {{27., 
          5.606658073779252}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIAdeoUld7Z52kN4H+z3feX/3vEhFspncBDL
vbte/FgBlM/h8O4dx/3LrE1QvoBDXhPvDZuGSVC+iEN4g3rxJZFFUL6Ew9W6
pRPeHd0A5cs4BOyyU19dsRfKV3AIC0uofFN7AspXcghuLFQ+4ngZyldxmJDy
I9p50x0oX83hctvVyPNBT6B8DQfbVY3fu6peQ/laDop26/PrL32E8nUcuusC
f7j4foPy9RyOJvBt3ij4G8o3cPh6PUqBlYXBAcI3dLhzK/OJTT8TlG/kYOFX
qpKjwgrlGzs0rjz8aOd+dijfxMH4yJn5V+O4oHxThxnCBvwpDLxQvpmDSYyD
08zF/FC+uYNyc/WXP8qCUL6FQ9X7tSdmlwlB+ZYOEqbTF/adFHYAACrPbeE=

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{12., 0.6237659314482094}}, {{
          15., 1.620344359914418}}, {{18., 2.6169227883806276`}}, {{21., 
          3.6135012168468363`}}, {{24., 4.610079645313045}}, {{27., 
          5.606658073779252}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQICtsSt9p+oW20N4H+xndj3atlWwFcpncPi5
e/asVulpUD6Hw/un31JW8S2D8gUcghR514Re2wLlizj8emM0TW7SIShfwuGz
r53PDLXzUL6MA/fvF4kXJtyA8hUcArgXcV2weQTlKzmcPP5ie9WUl1C+isPy
4uSKh5wfoXw1h17WhWfFtn6F8jUc7netOWS49BeUr+XQW70x+uae/1C+joPu
Ikn2SyVMDhC+noOb8/VZVwRYoXwDh7ISvrm8G9ihfEOHQMEFq6MCuaB8I4eW
t6/vqX3hgfKNHVb+nVckMYMfyjdxcN342r9CThDKN3V4wbD1pn2hEJRv5lBr
9UQq4IgwlG/usM5viskscVEo38LhqdCbAKFsMSjf0oH98iXm9fvEHQAda24Z

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{8., 
          0.28684753410442587`}}, {{10., 0.951233153081898}}, {{12., 
          1.615618772059371}}, {{14., 2.2800043910368433`}}, {{16., 
          2.9443900100143154`}}, {{18., 3.6087756289917885`}}, {{20., 
          4.273161247969261}}, {{22., 4.937546866946734}}, {{24., 
          5.6019324859242055`}}, {{26., 6.2663181049016785`}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQABbAVm/qbrF9hDeB/vTRY+2bRVshfIZHDjS
nu5ulZ4G5XM4/Ev5lrKKbxmUL+DwfcfN1aHXtkD5Ig5HvoXMkJt0CMqXcHh1
Sclrhtp5KF/G4UpgfuKFCTegfAUHbrFFXBdsHkH5Sg6/br7YXjXlJZSv4pDk
mlzxkPMjlK/m0GWy4KzY1q9QvoaDS8+aQ4ZLf0H5Wg6FtRujb+75D+XrOMgs
lGS/VMLkAOHrOWxzvD7rigArlG/gcKWYby7vBnYo39DBRHDB6qhALijfyCHj
7et7al94oHxjh/a/84okZvBD+SYOZhtf+1fICUL5pg6PGbbetC8UgvLNHDqt
nkgFHBGG8s0d/vhNMZklLgrlWzicFn4TIJQtBuVbOty8col5/T5xBwCBzW4F

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{9., 0.6190403435931633}}, {{
          12., 1.615618772059371}}, {{15., 2.612197200525581}}, {{18., 
          3.6087756289917885`}}, {{21., 4.605354057457998}}, {{24., 
          5.6019324859242055`}}, {{27., 6.598510914390413}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQADrntXrei/12EN4H+wtma9x7hCYB+UzOLiY
MTP1H1wL5XM4ZLUm8xqd3w3lCzhkb+Y5qFd4AsoXcZDc+VrkseoVKF/C4fCe
xP+LFO9D+TIOC6MF7LunPoPyFRweJ61wnPryHZSv5GAox/c0UvILlK/isGS6
wHRzrp9QvppDRbJQhaPKPyhfwyFCfKmex0pGBwhfy+FMxoODda4sUL6OwwGL
qVxznrBB+XoOt09OsN/cygnlGzhY3c3U8dTggfINHb5IX9LgOcMH5Rs5nDRu
NI7fIQDlGzv4Vxj0i3MLQfkmDl0Otruk44ShfFOH/we5LGI2ikD5Zg4/rWZu
PMMiBuWbO4QtDg1OjhCH8i0cehsFvSXWSED5lg7Chx7FP/0v6QAAJuVjFQ==

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{6., 
          0.18685999459972805`}}, {{9., 1.1834384230659363`}}, {{12., 
          2.180016851532143}}, {{15., 3.176595279998352}}, {{18., 
          4.17317370846456}}, {{21., 5.169752136930768}}, {{24., 
          6.1663305653969775`}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQADrntXrei/12EN4H+wtma9x7hCYB+UzOLiY
MTP1H1wL5XM4ZLUm8xqd3w3lCzhkb+Y5qFd4AsoXcZDc+VrkseoVKF/C4fCe
xP+LFO9D+TIOC6MF7LunPoPyFRweJ61wnPryHZSv5GAox/c0UvILlK/isGS6
wHRzrp9QvppDRbJQhaPKPyhfwyFCfKmex0pGBwhfy+FUxoODda4sUL6OwwGL
qVxznrBB+XoOD05OsN/cygnlGzjY3s3U8dTggfINHb5IX9LgOcMH5Rs5nDRu
NI7fIQDlGzsEVBj0i3MLQfkmDj0Otruk44ShfFOHvwe5LGI2ikD5Zg4/rWZu
PMMiBuWbO4QtDg1OjhCH8i0cehsFvSXWSED5lg7Chx7FP/0v6QAAKu1jHA==

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{6., 
          0.18685999459972805`}}, {{9., 1.1834384230659363`}}, {{12., 
          2.180016851532143}}, {{15., 3.176595279998352}}, {{18., 
          4.17317370846456}}, {{21., 5.169752136930768}}, {{24., 
          6.1663305653969775`}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIC3P0RVbMPn20N4H+z7A2ZbRBmsh/IZHPgd
rxVv8NgL5XM42IhodJ6/dBLKF3CYsFJ7+6zAq1C+iEPJAUnDU6UPoHwJB//G
6mUiF59D+TIO/1w/W9tafYDyFRxeHmsv+vrnC5Sv5PDhxzPO0wy/oHwVhyWd
evfuqvyH8tUcLH0mdHzWZnKA8DUcRDdrc3idZIHytRw6973ZzJHJDuXrOAgq
xkr1cXFB+XoO95VPfCxfywPlGzh4Jh3VrA3kh/INHZQL2XiNfgtA+UYOKR7l
Kf99haB8Y4cFH21dRBYKQ/kmDuyfK3iTvohA+aYOm30qpO66i0H5Zg6H2UJV
a2aLQ/nmDikuX86Yv5eA8i0cnnhNNeJyloLyLR3616isfjdN2gEAXg1mww==

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{6., 0.5847014004996307}}, {{
          9., 1.5812798289658399`}}, {{12., 2.5778582574320494`}}, {{15., 
          3.574436685898258}}, {{18., 4.571015114364467}}, {{21., 
          5.567593542830672}}, {{24., 6.564171971296883}}}]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIC3P0RVbMPn20N4H+z7A2ZbRBmsh/IZHPgd
rxVv8NgL5XM42IhodJ6/dBLKF3CYsFJ7+6zAq1C+iEPJAUnDU6UPoHwJB//G
6mUiF59D+TIO/1w/W9tafYDyFRxeHmsv+vrnC5Sv5PDhxzPO0wy/oHwVhyWd
evfuqvyH8tUcLH0mdHzWZnKA8DUcRDdrc3idZIHytRw6973ZzJHJDuXrOAgq
xkr1cXFB+XoOD5RPfCxfywPlGzgEJh3VrA3kh/INHZQL2XiNfgtA+UYOKR7l
Kf99haB8Y4clH21dRBYKQ/kmDhyfK3iTvohA+aYOW3wqpO66i0H5Zg6H2UJV
a2aLQ/nmDikuX86Yv5eA8i0cnnhNNeJyloLyLR3616isfjdN2gEAZbVm0g==

          "]]}, {
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{6., 0.5847014004996307}}, {{
          9., 1.5812798289658399`}}, {{12., 2.5778582574320494`}}, {{15., 
          3.574436685898258}}, {{18., 4.571015114364467}}, {{21., 
          5.567593542830675}}, {{24., 
          6.564171971296883}}}]}, {}}}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {-35., 0.}, PlotRange -> {{0, 25}, {0, 7}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-35., 0.}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         Text[
          Style["PDF", 20]], None}, {
         Text[
          Style["\[Gamma]B", 20]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 700, LabelStyle -> Directive[
        GrayLevel[0], FontSize -> 18], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 25}, {0, 7}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]]}, {
        Text[
         Style["PLS Exacto", 12]], 
        Text[
         Style["pls analitico", 12]], 
        Text[
         Style["SOP Mistura", 12]]}, 
       LegendMarkers -> {{"", Automatic}, {"\[FilledCircle]", Automatic}, {
         "\[FilledCircle]", Automatic}, {"\[FilledCircle]", Automatic}}, 
       Joined -> {
        True, True, True, True, True, True, True, True, True, True, True, 
         True, True, True, True, True}, 
       LabelStyle -> {FontFamily -> "Times", FontSize -> 12}, LegendFunction -> 
       "Frame", LegendLayout -> "Column", 
       LegendMargins -> {{8, 8}, {0.5, 0.5}}]], {Left, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7971755784723277`*^9, 3.7971814928380404`*^9, {3.797181650058454*^9, 
   3.797181664279458*^9}, {3.7971817552181873`*^9, 3.7971817822608414`*^9}, {
   3.79718193213092*^9, 3.7971819455590005`*^9}, 3.7971821158236437`*^9, {
   3.797182362304644*^9, 3.7971823773224697`*^9}, {3.7971827406235943`*^9, 
   3.797182763882434*^9}, {3.7971828564317923`*^9, 3.797182862232276*^9}, 
   3.79718353603516*^9, {3.797183646612352*^9, 3.7971836830578556`*^9}, {
   3.797183733137887*^9, 3.7971837384955544`*^9}, 3.797183855954003*^9, 
   3.7971840054585314`*^9, 3.7971841383289866`*^9, {3.797184313875451*^9, 
   3.7971843274879313`*^9}, {3.797184484167118*^9, 3.797184494721867*^9}, 
   3.7971846363975873`*^9, 3.7971847718360305`*^9, {3.797185287189684*^9, 
   3.797185302715211*^9}, 3.7971854104140973`*^9, {3.797185470745364*^9, 
   3.797185481013446*^9}, 3.797185530606949*^9, 3.797185618865177*^9, 
   3.797185725910602*^9, {3.797185835562771*^9, 3.7971858728962517`*^9}, 
   3.7971860570352464`*^9, 3.797186189921505*^9, 3.7971862747452426`*^9, {
   3.79718633985561*^9, 3.797186344587688*^9}, 3.7971863831184487`*^9, 
   3.7971864272698836`*^9, 3.797186493645461*^9, {3.7971865687034116`*^9, 
   3.7971865821018353`*^9}, {3.7971866259905825`*^9, 3.7971866554611645`*^9}, 
   3.7971866863260927`*^9, 3.7971867640355654`*^9, 3.7971868259769783`*^9, {
   3.797186933021201*^9, 3.797186937596387*^9}, {3.7971870891691303`*^9, 
   3.797187108274285*^9}, 3.7971871449357734`*^9, 3.797187403362026*^9, 
   3.7971874970195904`*^9, {3.7971875871130447`*^9, 3.7971876151044254`*^9}, 
   3.7971876581124697`*^9, 3.7971878891554127`*^9, 3.7971880040265584`*^9, 
   3.797188075546481*^9, 3.79718812576924*^9, 3.797188321193844*^9, {
   3.797188450544758*^9, 3.7971884606723003`*^9}, {3.7971885957681236`*^9, 
   3.7971885988265142`*^9}, 3.7971886655443487`*^9, 3.7971887593419757`*^9, {
   3.797188864771063*^9, 3.7971889131553497`*^9}, 3.797188943275745*^9, 
   3.7971889768352346`*^9, 3.7971890277140017`*^9, {3.797189082968177*^9, 
   3.7971891128476458`*^9}, 3.7971891515527954`*^9, 3.7971893332048416`*^9, {
   3.797190445981203*^9, 3.7971904557137566`*^9}, {3.797191534750094*^9, 
   3.7971915740952883`*^9}, 3.7971916045603514`*^9, 3.7971916500519037`*^9, 
   3.7971918263466725`*^9, 3.7971918717744913`*^9, {3.7971919228443565`*^9, 
   3.797191940521876*^9}, {3.797191982176448*^9, 3.7971920116321096`*^9}, {
   3.797192078765625*^9, 3.7971920889907722`*^9}, 3.7971921289363403`*^9, {
   3.79719224686459*^9, 3.797192290224782*^9}, 3.797192356706647*^9, {
   3.7971925885100574`*^9, 3.797192618509534*^9}, 3.797192686341055*^9, 
   3.797192750473754*^9, {3.797192804712494*^9, 3.7971928235468802`*^9}, 
   3.7971929400444193`*^9, {3.7971930033608875`*^9, 3.7971930089408236`*^9}, {
   3.797193089331188*^9, 3.7971930920724506`*^9}, {3.7971932330897503`*^9, 
   3.7971932503368125`*^9}, {3.7971933236325636`*^9, 
   3.7971933387091646`*^9}, {3.797193969366625*^9, 3.797193990374419*^9}, {
   3.797195578106306*^9, 
   3.7971955823612013`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzcvQd8VUXTP77JLemFHmoChBARFBAUIk1AASuIKBYULBELCoKAdEQFbASU
YgMbgiBPBCSABkKk11CEABeEgBpAMPQbSDn/M7M7e/bee85Nbnye9/P7/J/P
m7yYc86emdkp35md3XPfgGEDnxs0YNgLzwxI6PbagMEDX3hmaMJdr76m/8kW
xFhwJmNBexIY/FtjjH5p+v/xX2vhF/zZ7A+p+G8by0hN0Z9KYWkujV/oo9z0
HP7brv92sTS4D/6XmuFzX6q4LyNV3JOSxlzipQ+Z3KfRjWXdp2Uwfmcqy9A0
h6DZJWlh+k3wPxvykJKaxjKIjzv9jgevdpmN51TGQ5loYrwuPuPpj7vSmPEo
f8DuNSiIy67IUcpIyLGr2bjiptQMQW9qhum4Dp/5QTlZ0OsUz3I6lX/bTIZ2
Sv2Qw1rJIcTzJqKFzy0L/hd0c/0L9b6PT4qUkWb2Cilyl0voOE65j8j5KyIM
1RBkayorymvhHaFCR1L0adE0Cx15ThAldUS/2ealNzpBctAQRfGEajALam2S
eRjALiaX/0mdXJSEIQidwRR5i+XQvkJ0evCgXHeYUOMz7quW81+BBz2YMeyo
zGc9LNvfrJk9KF1Mij4zaRlcPbxdTNke9/+vf0iWSkIKRv4wFbzxaEWH1Msp
KeisR5IqaIarc/gfcajfR0zfYjatDqkVilOBH/7WYDnrqTyo6JcCGyZNHUYQ
gpe4v2KNvfkQ9s9/G6NJEcnQod5nhKnhJnKxl/MdQ/w9W8Z7B3l7OikVh5dU
+Nh2k/e/YjmGnXl5fYcJCUGqREOZAS+EtWoeQYALNIwZ/h1crksQqd9K06sL
YYSlYMp8zWsmj9oCeDVpm+rYQ8r36sEmjzoDeLXQ0CRyt54xPdj8z1JUSnSz
exDC59FMT20BvclMW23lfPsrckiyCBSDDyTxS8Cr/gYpm4YgVbwGG1a3j/Nw
O3w2rYVY9nhm4gs3ecer3szzMb19itVrBps/HmHyJm+BmMhPvX2cx9vKIZAy
xvMnEPUdnCOHh7V549zyvct8jDCTdwYomhE+Qtf/nuEiPXZ5Zl7/baH5mLHf
t5ODlH+Wnqfstw+1fLa8bw9QsCM95ob/jyKZxOv6z+v/ZZHay/leLswQD7hM
OMTfO4d5/I0/F2z1ziC4jIKzcGG+FHNfMNKDulR9WlKNzFlHWEAJl5wTx0pL
pbgmx/X2blavesX/MPZyUxJiKJJMGfy/epgk0XguuBzvs6nCLG8M8oSFfDLf
UHg34lKapwjL+4JX/A9mN3m/hOaK0vGXhnqPHhAR5R1RU6nhWEmCQlJwD8gk
/+Z6w+tFYAejzHy1x/yXOaxpyPBSIfWVXIKeKC3NL0ork4RXAx7SkyQPOQaQ
rihhnxwWFTxUR+lSXh9oumL+rP/3ynTFJ61xSj2mewUdZhnLqwENgyRh5hIE
xKgu1Cp/TlHzZ09fTCJR2Rqu3if8ld3/0MMsHyn7deQcXLpDSPHN0ct482vl
edqECB/hJVi8RwxkFCvm8Pvjy6lgxoOz1AfLTLyM52bz5+oF5HJ9XlvPi14r
rG39YBnhH32ppqWmpuKvqfArvAJDMBs8iWsQhfpPsJYDMtWO4ooE/rAQ/G3T
3Pp/79B/dur/Zcf7QtifjK9fiB85VgE+wcc6qYwVBb/tjA9INxfrP47SHUFB
zFa0wm4vWs5/WDD+trmXhoZe/SksDH5YMP52XPw1KqogJzaWfthxJ6iC57jw
U9nshfy/4LdDy0xoqEVsbgZTUVpjYYcLGfXqMjsOaXOtT0xcl9WxI/wwO/52
spzUtr4cJz3FUwDH3SuO5rpDc5vDcK7E9f1rnDrvxogHmuNyEQ1CW2tw5VT/
9uxn+zYX204kwACb22SNDHW7tcrqRHk86vm36r7Ddck8cuxyxN42MNzJOuv7
xh8/X1De4f7N36r/H7zj/+K9of/OpODHyRWt5EhwcNF2XbPpZwXoNmi4DVXa
VpRtt2tSO000ltuhs/iIzXZ1h24O4id/dVzcsWUJCcHn02NimOOPRbVrH1nc
sCH9sOy6oV7D2dlxXb2DuZKXnA4OluYZbViLQ9yswxRuAd9lP/ooCx6cM22a
ruZHV6xQoqR20+k9e1gYXgthub0STHxCTbZft59gtKLQXetatIDXn98aU6M4
+d270frCjle/9HXXyNLzQUFhVlYbzIV57ajTqZr/5qw2bcTYjszl99yT3yC9
D4x5JTovYcCqXXNFEU2Hc7rL96BLn7Q4vBbmMe/6D5jKXzW39IRxjsf/1Sbh
mHaMVQpID33GjC1wu3e1WDUSxrwccSahzWZtc7nH/H/JLv5fsccyEjuxcCdU
qAk7Pm0aKCmqsg3UxcaNAPRJGkEo/HZwI0Br2Z+YuHNpy5bpP/XsuTFdhz02
rmh5G+vVU5UQFFd9WCfIFspy4uPh9lVZ3bpx47HHugsKVMOx459tk7eMHCmj
DddlG+i1DG9OGJU7AXvRSbud3gthit/v/Hz9M8/AaPCDNslfk2EnpzLGQIKi
cjpx3KaVp6uXxIFKjpysTeZ/dsDTNBLSB1bN3Yhdtej92U2aCCECTVKIdvF7
ZM/btJiCIC3UzbRpg4X92q4eDAvDh3IinJ6j1u7KcqdNa3dy/Xoz1RGJ8OfP
bJ/tDtVCC2K12L4LtAVdrG/1Zq+rya0tTP72bDkVclxZSlpeCOkROgRgj+S3
grdV54Lrn43tr2qAL5xhLnREahIYCU0as33SJHg2/vzx4yJbdD5ycOFCddz0
dT17sv01mdQWPjXc5Xo6XtB9UmsRFGyqXhuls7QUw3nLcVFW+BQ+y2m0k7bD
z6V9kZFhHrYUnchyBg2C2+FFQk3j8rX8ld217jC9q+8q6X7TntP5IvHlBRCf
QJTm4lAtzJv7rCV9O11osj8ahvonZV0VRIIiSLI/7V6iDhauQhE1kA+MkBHC
C7BojtCPE+VIztVyc5O1ZHjL3AGFAxEg3mGiRHaDwaxOWicPBoeXUxH9KCfl
RWXUIOwmI1SxnNpQnNpTXFtBDCAO8BAgHrB57r1CSIsIYIM/Rm04mZostC+c
tAR+nt332Wfkt9UhQUlCzBWTZd1S1VDkhNGSep4k2cEOaObB8wozAWCCzpa8
v8gTwmHsv7bUrKlOMPhI8CkwNyXBp+OGT92zMoQmTwf7WloqKB3TMlyxXCUn
jNfG092A9DlVaSmcUP1Z1pYdmTSJwsDf26tWhReDZ+WeX+gjCMALk3GEo+Ab
/ScF8I2APqFuzT2vv9YfXn/NeTS5Z3puLuvBqfVmAiU1sizlKTsbt/nTHsU4
pWNQChWikQlsXcYgMUkkFgy4dsNJ6AOExkP4QCfHzTzEn+5wK1ZDfV5iE/CC
5GVYjKWuQzR+DAAF6TloBwzM8b6zcHjHjlrwsbog179v/Kw3DAlhzSE9As/D
HMOnbs0CwcONmV3Wj0fJ2E0kIlYpVc0liRAUASvgrlpKRHebIqAKkdpnD1y3
oDTofKzG3KHfPZo9myuBY/C0zV6Zp+7c8M1m7kZoglUdR9SLHCZPVjW3kMqe
sQ41W49FTiOHgkwFph5YhnAGPEWJ+XE90sAkzNhl+BJ5AxgSDQFWj3lMeDk1
kvvCWJK/97xrx2NjtJoLOmJR55bNDu1YAr6bsA7O1P46sQZ5aJ58UC7TpEOn
C/6uuh2j2fZWRW1YvmuTKiOeKThUm6CYzQXF2YxQfSvpHTwK1YBLkfuwGrDs
vuKesQVaAevOB4V051SNTZju7LjlOk93kLrXraf/RpNLzSxNBnSyO3NxmCsN
WBRi4N8URWdsHDQIpybUcmpCaGrAvmEqCDwYToE54L/B3j1M2qHq35i+TOvb
F2Qbzd0FzO6yV1c8Xuy8biuKvGQvmDQQg7smAwLieifb0aQJvBbI5LPneHPs
uWmEStnKvIUsM89FCZClNIS3BwNGj8QpDyFckbui+c15vebfALPyZ91rtTBh
DJEupBPnZfjUCx54GCdiWAWnrQwr4NgR8wMwQgpTGKIE6AfCIZCCfGB67OYS
DzFGgskhMYC9iJGcpvaqxzgzG+IT6FQB1qpuvw+ElJtdeUx41DAV1OKPEDQ5
FQwdHHc7UdjVcloqJc62rFeeVrWcohLZJxBNogJngQxySw3XVurmF1sAhsau
dx/bCrQVMLWE6iKomzHcgQ/fPEfLIYbXdM7rjwzjHa8FpgE3mTvmcOEfhNuj
acJQIyYcNBf8DTqj420TzKjl7SMOU3NVwrANiqmSpGgDuyx+6O+BhF1Y9tgW
YkKdiBOvcYcIkgMJQ6TgbsUOZAK5QBq8W3qUnFQ5rcH4W4cux99imR4wxUcY
XDNCANqDPm5a0qttUYP1GLu16KyW2p646pTjsvNG6mGoh57sEXMdDOaW3n9O
AjMoIfP5GxLY/PEswknRATiGSQF185BvXHt2UWiWgDdkghhIyMnphgGCg8mC
+BHtCR4YczvZTlmoNNF7OzwFnpyKfYp3ICcPt1CmODGH+c6I1pI1WDMP7+Dr
mM5V3bIQq5YGnaqx+bkJL2NYPRIqyc6PwtHB4EASHXwxz1dPbpqNhA4uQ754
pZsgL6+DVwbIbKD2oHKgDX6QIogogR2pWlVBIqiXIBiik5uHk+r1jLkYm5aW
wK6n9ge945ftoMEwrzAx4BuFkoO+g95jNv7JktY8WYXf98K/APZDqG8sTFBP
PIrsf6PSTh6p4/zCtDZKzh/FzolCtCAVFAhIBYUHL3C7cGu6ntLSQnpPjYMJ
FOLLUnjh1traza+8mrLcxERgi4iAf4NzBCIMeZn5YKeqiyBeoB144MLC7EHO
msgGQQzAx7EEDWuyfDJD1SCHIMAt4KSmZ07JGiooGEzU7BHsXW0wjACeGDyy
UFcHSAWkA9dYG60xu8jIaCShYAVgZmCtoBeK6wKWwVCAkjaGv/Cml8t9UGD+
olv5RAg6BxblJUJQQwzHYeaeUiQbQDjwBhoLc6hMJ7ALl+AWkTZ3X6mtzI/T
RC70y2TuhSNxqg4k6iSmtGQT03TZZ/RgvVJbIrFnQ8N3TZrY4nL09YjrjuLQ
5fdmThNL8wNnawiLWPj+KPZFv1Tm6jvRizSQLcjYYA5Lq0QaMOiUaOsmg0hA
WkSkofPll333cgsNAqSIKEAZ2YBIo2wgGtBmmBIBpW1ksKC6Si+Bi/3t2vRX
zd2YXhTE5nSCWlJlSzOEYk4ldsGGg2r5cXqA24w49FKl9Z0gWxAO+dat13KY
89FjSrQrgcUwoRfgMYBgIAgcJqfRCQoA7EGeh9PrB+g05YoPpbDT1fd3Usnn
iv9iYMJ/mP8NFBuoQiQj9BIsHDwpkCWDE06+iH/ge8ipwIPKc2QV7FT3ZAPi
p7AFX2HAKradibt/6bWVtN5jYncRZHcgEbC5awec0VqbCd0QX9jyq52c81Ad
8oAskcbJkPAUty2gX0rJl61VEZ6UE/KylROm8MTALjRdsoEXXwhM8I8awAAE
DIIGwQn1ppDIjrSqy8z0IMbcOhzks1qOYwt3bj5b5WIChTbwlbHmpsbTwDCg
5cAzLzxXGnkqHKU8fgLmBAR9EITXF5LOSDWRtB6p+7h41wh/lY1gMsASJbCG
sj+e50U17kgcL87cuflC9JU4lVqu0M8HJtd+/G+qXhpwr/lweR8Z+59djSmn
WJQXn/jW2vdGL+ir9eUVIA1LALWMMLah88XbMU9pusOhHY+T8wbKBHqPVQZa
mXOleYsKmrF+ZQpYkHaguB4uLTvNALhn0NumvsEUCIRcjwssNTCB9RevPtXd
WxA2dqJ2PDpOuMOMRMM7RjGRRIJjPjzkg0bXnCXOYtvF2BmDNi6ozb3j4Gna
tMKQ0tCS4Aux2c+/MwQiixEH0VWDqqALNJwNX2kKY8bCN/9pk1ZIoR8QHJaQ
Yy3dSRgrHpdNlkLYRRUtKjeXj50IJfpRUM9VTKzm1VIPcUHMAkOOsaQ+HJwh
3AKuQi7Qpicna47cBiCBw0kb+kGyy1U0tN/Xh3VY68I8eFeLdYPhkurivYIo
5KmmXsaoT2osQ9fiVN3o02izqn3MpO0reSLBq7UW3sVm+FwQNE2AoAEcn3Qu
N3DdfmThwRxI/2Bg6Bwy0vhnKjgJPhK1k0RB+CAHQQ5QJ1U+ypwh0X4NegrS
Kz0cFqs1nn0HRoQqh6uMWbZ4EhO+ArBBXr01/eFaXr1zzdFKRYMqACp4O9ZA
pItSoo0YA2I7xHgYI6d5QSeI/aJRA4UKQRBMSUFHJFRc9xboG1bXQJgwTH5c
AUfm+KKnAxPqAL9SAeHhFJsouKgAhoAaXHry2dux2hPqZkWTXjbuqcmHnzIi
dx4AVvjpP0+bRy0NFx7ydVPHm7ehsi7jvsY+d8ChyRwcabEAUvmfbaqsVJ8N
doVvT+KPf/Da3nnwKLwdoDNyPqAMOeGVl/hNqmoxM92qxkXRfUfuynNNDlXG
eNs9PRQq5wCeQERiknGdNKe5ho10Cx+52r/GqcICo8vZtJgqq/0wFmJkLgAH
ZEiUVXzx9AX0DKyOETNBodVc0yOgkUuub9AFoQfGWtnd3ROUnWtUPykOP1nv
K+VQGC6l0PeGFaGjL7Udr1s6o21TuA+mEKgFMxJ6BaDh0+eKZW3MWFaUy0ih
YPdguaAFFAfUV9Y0wutP91zH8AqZPVai6hmYxktODvan3aYEJ+5C+YoQZqkf
vVw0mCAjJwuuPRmY5Q0up27xVNFjNe1Eq5n9MS9Sai5S6TWPVbiw94euT6cC
EaSQ/P2e1k7rmeC2KSiptEC0wTuEo+KFJncojPv5M+vncdFgysbWNajqYc5a
lWbsnGjYSTALNSLP7BeY9IaWQ9+4BELA5Z6rvBWzQ+g46Lxv/xq4R+HSwQ5F
OX1mXKxKtd52Ip8Wl6AlA+tByiKs+n6aCQyAHOw4eqYfkwGQKlbGSnOqrwcs
0qG3rtAo9QQjbFyI3t+GeMCwgZJ4PDC5vW6pdXZD60A7XGJpP2TCePdk8Jzg
aMD5wl+RtPU1o40koOkr8hVcbPZpg90jeXjS4jplaVnhYjaUN2sCtgG3WHKp
Tvbqdn/dr7i/R91Jtsb5+EhoL2jFDsXHm85CPIUg93g1hiCtjwUmvJGGa6VJ
N/ScNfdesQH3DIUsrufbRnLkkyrhgZ6ZyEgnhAaCIo++qtvm8ZGGmmNSKRiE
egNAAkyXuVu1Q1wF5gDrpvdcN60uycsEPotsHOYCsmZqlVW9sJC3R4wxmIBr
fQMT3ihBz+mZD3nRA+0NVdkpIYlow2dvb+XCnA2sj20Z05I6eBnexUUBE4GO
p5LxnCvR1Z2ew2KKECNI25tfQNE4C1WNOPhnrTy0NFiyhqVrEVMtUm1EQOCO
TWenjkHWbzeekGQZiyGPVEyMquMQVghmJJsjRVln8UM/zQNXzdj5CLbfY1kD
uIZHVPAuK1YC/nP3zD398KmH0qPNOZYgB64GG87DwfuC12G0hOj1yMLjmwUs
CwEtQ8itzwLNBswOzoaQOEQsej+ASJTBwxWUmGny1pW5hF3pjgiUASQoDPiR
hbtzr4TnJeOixScf3clWj3jFSIKccCc8QcgD4BWuxnPeARlcDTuOfn/aYG0w
VkGEdnvzzi6o1uBbGoJuz+uOyxgyoddK7H0DDQNNU1ZebR5zIbKOfl/vzQFG
KAQZBZmHKihLH6cSqpb4pK9SZMrzLye+unVOKyX7bwNrz3ZrmYL3izHMiCo5
gKIxBYsxhMHWd2vsCT+URVcxhtp5CIgXY2myEc9VMAmewiuZQRqo4UxGJ3xD
78CEOdrcqwhJWMlRLhCZLvQOlQu9YhiIgVCIIU0DVYEcIsaIGhDdi+xFoQDl
ZNnCBJf8Uc3bPzio7++a80osG3dgFnNpLiFLRJOQbZhjDE4l+goewBwqKazn
T+9hmwne1asMueKVtzm/MIPU1wJiA96BEjrKwHw1tgULX8NTHqen2ChUAKQA
SxP223rbxVy1qIFZHPVsmWdxMmJJPyt6J3v956/NzOZ2elhEmqbx+onTDOKy
/QlVzLwFzxWcQB2zb/Pp78Cb7pMS85POTeYDgTcjYYICkTBDBKeZW1O8hAlr
s30YasS5OMAOomcZjBOUgeQJXIA8o4w4cbDxWkz2Lkb9kYxrf5GWzsY0fsG/
JZ6Sc6GZWIn2hlxD4EK2ERJip21KZVsp38jlJDOry5sgrc4Qcfn9wFT/wnYo
Ykj2eLWDRW11jZm0Putc5WtyI4B4UwhJnIA2SB7+G92kaMCfMWhN+qXIIqyM
QJ000twjiXhHAidNJIHTPCnLNYqsbewxbR7ecaOJbzG02CZXEUjWVqaanDe+
wrJ+z1zW4ONBMLKjS3c9E7emsmR9unvliBM7PJryIYLEHy/MF5kgOgdvUcPs
ifYgWHIwyitad3QYVfzLVR6Bo5lZWSwTwRyGamLieoQak8NX3LaV4d7HFMZQ
XvcGJt0POEPwOurOUdVONCWAll5zluDSAXRli8wQJEjlcNJ/dj47G7XRq58B
sOSLM/dnVfUvQbXNMlXzNJ022m9q2zgi0xssPY6TFQ9frgITzzhqaZ1GYzzn
lSvtPYGJdZp/sYoturz95SSmm+vbreerbkKH6FEvmzNSVv52++BpObLKtK5j
1vhq/uUrNwXA5grdrFP1nzSNDriZPXDLPCo9LeqzcdoN5t5FbNrxRn4k4Gi/
JglKAGU4DuY2DzaQbY/AZDydj2cmY6bucwGQABuO4YV7m13mS3Wy0zoj1Utv
eKN6odhAxN/vUCtSMAYiUCFqyAzUVJ9gH3eyji6Zf+RSMWrtHYW8GHUz88As
3lCvikH5qRq7untQjsx3D0xUHxk6hTU0T50y0Iho+nhr9EmPJl5CYmYQ87LN
JnMX0Wcx/ZW/JtPjPdO1dF4jKgMeY5n228fPDKYKFAKK5uWRk/29YX/IdmfA
pMhMt8BE9LE/hajdVd4n9rCovb0/3XOG764nkGUOJxOpgwWqDViPE25ArTot
fOQvvihQPqGpDUBfPnVsPOzR9yc08NiVjbf6cIA83llByZlox1+VqsoN2k5j
nmG7GblxyHTlWcEW3fXACoA98jSArjHBE+bJV+PdaOJw5gHWamr4lyC6iFAD
JmxvdakT1XqggCz2YvqIkXCwUr2a/9i1/h7soGDM9neWR4ymylOTXeOsgxiw
ShpCLttoJ13UZ81sp7nLVgChKgxgDAKSCCZfPbl2HgzEe1PXzhOrB6oIgQ4z
1yHIgRAEogCSoATSsjxCtEMeS++FSigO2aWC8jPvIVQ5hzABTiuEPPSRY1fD
dnu2j4o0B2CnGl3Q1wmtAS2jlBJKHPhcnCDj4Miuvn6k5ThJbogBASh8y5KT
IjSzDCzWeD0d8OHZ9Wq2idMn+57pT1EckMMStAPYjemvtGC3RrBOemqRZkMR
n+iVz4WQqbjdswdqA6kMg8/V8OM9Tjw5yFteAJ2p70aWk27hd1hlrHgVzT3S
IASE7cEAvqaDFI+fVPsLPj3wOshCyCmBY4EpExaoNpBCp3i0MamqK4OaotJ2
CuGW1gSW37thsvWmHTtmYEo4EdEXskIIhpAlgl21Ejx7CYeds5kbsujRg8Bt
tJauH48XOwZmkjyJxG01qunhhjqn4XmPJeR6NILSaoxqsmrKJx6FBO1slcOy
7o/FIOsNMU5W8s4u8EHekhfWDEVBKGR4FIi48Hihcl3bBA/tVIsNEQY3f9U8
3saDG7yjfWCS+8rwPmSFEjUI/crqtGoyedrnPj2xMsbXYYEBYCKpGO621pky
H3twybksq02QyuYqqmXRHBhR1y1bWsAPYvttKz/2TOUC+BGFi/XtMserXODF
doEJ6xtODpBG8QXmFqOk2JwP/Y1wygm8SvY3xvhxWULIsPB9Ney87Ius7Stk
mB8skIYaAdkd6pYVmltMLFgk+vJthkAckM+5Qws8AwLymRKYVL41n0BMjxw0
gSZNjDH+/ZTJaQeyJC+kA6+giQD7xRKfcuiAWlXBoNXCj9EWj8tWjZZWzCIN
DlQyjAyprbW0GiivoyNbnCa3f+c72fD/0QjF1k3q64eVnveHbl8Qa+65UOia
KJ6Lhjza6V5kvxQ7eeSW9NqG3DGpFggN5kBxeuqWC2bf1o29vWK3kJ+/NF2W
oxXMF+kZL4CFGYN2zkPe2/x76S30VQa53ClOlIDUmADUwcabeKOhWMdUpc5O
2WxyIVwJVfoPFIGohLLnpo18j6XQQzAtKhlK7Cb0kL346CWjVsn+xjOzbuPX
1AUJeA4xhFA4KP37kIyU3PrvRfa9YbJUu5E+1+7rc89VPs2Xsqg3OLtjopf9
hHlEKY0fJZVXb2NfDn3yOX4SK94gH3KEEG3QNRlntGpSXrLh/Jbv2CZoa9Gk
7CDcUFEVpg/38onoCBHVh3akqvW/l91iY+5Uz8yPJgDLECUusNLzMaWytVD2
LJuWuKNY0a4CSYFy3g/1RXLRIRb09pZgycYxyCbSYy4W7sLWFtbGGEYNY+Q9
BSYD8wRgSKEFOW/172W3hP8NAiF2ZhoyCFXtTa2Iw559aLSINoluFO5POZ2y
D81muH8qOizqU4yHAAr1C7FymtjAb8ex4fjTc6wSB9WzXijkpZI2Jp5TwePh
xqupjZOo59rXsgISxIO8fhBXz897zEt39Mdbv0ODqT6bl8F3bo5SBvbO9q80
6+qDY2yG+6ca+HXHEd5iyfuGnGrKhlW+nGlAtGbD4Z0sJU1TAz5kvJBC8kCJ
/Q3UICKlH268lfIlYoCLrpmURXhgKvcfv2ZnY6ff5nqj9LqrVW4uvnCftkiN
t0gRI+DNQCx2w/aNzsoNk3nDVIhqcWxLte7s6ye3sYl9XdBrT3YPp5OoDZQc
jGGa7IO2xcrHxHG70qlpUpRFNK35v7dWKTofQBlGYIHu5U2IOzsBCevbFfEm
xMq+3h7MDgOzULN260/K0zngqCdEaaI9jaKT15S1llFZZA5qEyW0BiKQFWIz
hdyiGgo007slzZwba9nFcxNgFie2+xWjiQUWD19OKgSWhF5MKMLU4f94dLYL
aYKRqjEbMYPNiNkzBl326K1kstmvjHpzsDEGNJ9T7QRjZ4rh+NTgQzBLFATS
Xi0Yr1JsGG7ZsjQ5tN1Mlun8TRY5JMiC7EtqqLim1r6X3XeEO/TKhnGRQ4Pp
wEqymAa1uvLjAwdG1jHxJ0oRWjbZicepzAKR9Ksnd03jG8lDzKAyc+/ahYwJ
5Kg2fEqKUQxmWZjH4UTmZ7ibCTRD2ILiy6QiSo3QCtbecd6zRV5ITsIRwQci
SKGNYE+wjwWek+2WtUx8ilFmwkYY0mq7EU6PNDyDZgpnk2Ik52LE7ax4hIyn
izCAu5J/bky50N2DBbyjSdluUj243UyEq3yVjxABRRWol5NTh6VPsexG5Gtq
1UUojnHmA9S3d6XXtPQiWHVWCzjg6ECFFa+gFmNg0xgJ0NwrNHhEMifKE7xW
bjCAF2+wll1DMbx6XLvZwVirDfUjp0ahlNQP1jkAgQD5skFRCFCtinobPCCW
644/0OChGIzPxfn1H6babFeBwQUMspBRp/jxA3mJTeRBNk6VmiMmbZaNraVo
Zue/4O8IkBAFNpAcvU/FbdJ9C2mpyEtNWYBKFbABeGW5eVnQZVfPXFMVD+nR
NCk3ILTxa+eA9mXGK4v2Vr2TSYFJKNM3UHrplPTKcHgCtB9U9TVhKVQhIEjh
mD2nhdI4lwKNc/X8aKJXAeZqWCEuVd3m35TVqSVTFkV76oMkupHhRoGJZ61/
BQJ3WxCbK05P387dbRXfqAXPyt4haH2zy5a392TLW11D8Uh7vGCOo0P2Nd0w
zmKUAy+FUe5Wf2bq9DZTqjMpK+YXoo829+AA6WkYmKSyuKRMFUmYGhwaCO+B
PhPghLYKqNLF7VgjtjJDQnoi2P4o37EW76t5cuFVeCXeVrK9J4dWubz02N5c
skibUsHb1nrDYA/6kLMGZcgBr2TjH8K9sREBHF6wLpRt56K6r+bGbGlaC4Pn
u5ldC8UuxARfzCHlqmRBoOTUGNLBV0xyaV6EKAiSKkG8CiXZ8bPM9iufZ1Wt
JLLWr5j6N7H8g5p81Hk36yC4BFCfuG6DT+VZ8AwW42N1Yp7VQ81kiGjvGyCB
Nu+VLXqf5waw+MD0fQOfceDJbMbJjcFueZh9LoII5l7UH3wh05E7hHo9LWJY
DCw0ihGwcR/asUgM3iaFog421JbigDv0GO9zEPPvvUylrqBQOx2RhzzVC0wC
G/1pgu6Llv2yiIoDYFlKDmFWYAjBAsM/n2NXCnT40bPQgicO2EBPQXVMKW0R
piaP3C3LCOk9V83uYPg/73hjdAPrUMOV5UMl8lcnMGlsNnTcq5nLgXn4rEXo
kwCco08yOzmCQ6JQaOZANKXxWgHtcz+UdA5XdIRemApe6IVaKljf7m/ehSD0
Aip6qivBwOQw3CcdMCpJRQZrByaOLYI91HevPB70fcwuj94wP4dUhLNrqZ+r
cIpM7Ot++2XOD+viXEciVIuU6Evjn1ZY8uAhz/6Ijr6eRuqVWEyCRNSnja1W
xaRhrvZ2dnn5HtWh8f3s52kt1CK0h5Naq/5Xzdy/evIKrrzU97wdflhW+/Z8
VE1Tk3aoo3Q03I4PvhdqonapSWKR1bgKCsbHCkLYFcaAK3BxtImVNxgfzBFN
nuEwt1Too3kDVYdKMneJvOtMqAaqQp7HnvQkyH7BqKCoBY9AYQ6TbyEG8Jo+
cEwu+2gFPqQhY34+TeFXDCZ7TN2PvE3qDFEcpgVKnWpDMJ2bYBWUASCwYNy+
aINn5XvlXmCfxFbXy6gE6rel9BocJWBy1on7VlqaoABNXeZyVWb9POofkwDc
7KsNfiSzFX/HmJWUgVtCTwSJYLJ9msaq+YZqKK2CJOGQc+9mMSkUn2Q1FM6S
I3+ifoiJmhe4zpgVY32WSK37xKoGJqHd+DtMBdGwPlHv1OlTsBbj4e6EJFQ9
IcmBCVPHJLWByWqoT14Kp+83BguVnkHjq5hkeXQ8VEdLDdMlkmxwIRy0D8V4
pUoZEsErvJIYpqIlsle1H/fHB3LG09d34BrBCQKY3jVIJmuY5qexwVz7JPv6
E9SDAKuasMIhoq95DeR4+26SMQFn1E4voJmLSHLrB6Hv48x5Z0lJxy8cOpT0
p3By+3mFUSiEWdYGswefNYL7qZGrtnk8svkGGNIJABCwqgyj0KlF7SzVys7E
KS0kSaVq8nv9UyYdXLGBGctvXDZqNkWvoh5ZqFu9OPPoSlIS1bDA3YBhUSbL
P9PgyhLlz3A1w4RqBLxHPWIIXA20V9xuqVMO0CkfQYqymjeJyFNMYBI4wLmC
hUT1FbzkdtazwamatUlB0gBbEymBFEXMMDNMAqeFQR8LLe6LeqpVYVEVonf5
DPIiHzKRsajAxJDLyfWesNsP/7bBp5FVKAKARG+D8tn/rCiCd1qoLtSTx+c9
wQ4ZSJUCjbqiYN5MFRkYy4f4Ddi3pQAE6jSC7jioVlf3NRGadEpq4VaoIBC3
ZrhDXV6/GHU2AVanBbem6ycCM3hTg6RHBMboYcO7q3PQZ+XhlepeYyx1Vfd1
lqDC9/x0VmlgWsPTwga+41LUeOrLUzJhhRZQ1pmz6m+RresvlzZ77n0mEB0W
GL/8JN4Ibzw05ZfJY8nxXI44IWrEeS7cD17Vd5bZvogIljPrIyqfnY/5neu/
ySxTkFDTU2gYBhvwN8uCdbXnyCANroUGxvpR/B3iXZ9dOGDlNOi0xhq0seUV
a9D4RBUx8IHEqkoyEMuWLZoNOyqpj6ihMePehSjCxPI4n7JnHDfy0fCyUygk
MI5/56/x9sls2cKHlapymqwqyzqDDwBz8s/PHfxRraPBzPD5Ni3lquklHg3u
dnF96lT2pKutPuD/sJUbiTRb7PIjAr5WZCNJs4kZarm4jZxkyboP4nLC4fXz
1gzsr+5chdpZQ199woLRqfPHgWTGLPSJw9xI08nXePVbbdVhn2UvB7Hhw7bA
uM/jf8MSxawZLSUx/HcPlpA13pN706NJu0IfmCZyym9Sf5qtnm3W0ELH9n31
qKmOdfS9H2C1sojkhF5axnaqRymkyKMUgsqQAF45IRW5h9ceZDtLmd2MpRh7
QP0Vk3R45e0oZ3797ltULFvX8SrWoMXqB7TjmOhYK3Z/nhvvEN9UMF8gykk1
pDVVSqtYsuQHxHNuw7nueteLdUqWLn2Jal/gffyeMhqqUrdl7W0pi/u6hqhZ
VsMyVKqaloyBoLPvPONxfwOzPddrUvLwdDNWGphmyxn2KQY5IdVc9OkHfahO
BVtSwajEF42BItXtjJ237U26dc7z+eMb+tOdT/qyzjzfgx22Yn8biYxlprVg
xucS7mbKy0sqyJ7JmT/uR96mRPToypYNtrT7pxOPjYebQ74gvgMt3YvuveBr
hKCscBs1jIgyl4XS2FjeN3P3Nb0kmkPW8TZPPqd4yAxbn/iQx9pMo3U59Aqi
hGtv+Zk+ib+jzOo33u5lz31zn1HbJujr1ypGh0ne0jV9GJAE90EakuBHba7p
bn5d/+eMlccTCEQ7k6AgKHoLim8HVE/MQmqKAmP8jNeU6bcdmP5oe/UAQ9Ah
waMKytdMHvUUYU/Kcer51x0V5n745upPCYoCYL/DMgqGsL+G4OKserSwPFnx
WmD8/s1vUMshlzfVjsroc6oHlZQA5Ql+VQz9e0aLxGW9L9+n5lyc3+jylP3e
/+m9kephIhAAOpqohPiEInlnQB8+HRSFgfF8jqMFzHnF5GWPmtuBdgp+9+jW
aaTE3rHxm7EbngCXcyG6BDtXE309Ndw+YRI/bfFsletxoOsdLPUgHPbkeGfp
cLd6niFQ5A6Mx398J+yv7+6oea5aXlMgjHoGBJtqjrz7q0duvhDzZ5KR3xSK
sIoVBWoqh1Hfmb/0DXdofgLPcbN4X0N785gmFj9AUt5QCzTnTLU/mnMHtxtL
VlcCY1ecLwGjyRB3Ijz4WNv0B2BUWJuF3LCGoe2yjrSjanTeTSseJDjZ/teL
OYm+TmBLereOtNUD/Hbjg4XHeMwJNwPPal8CvfxyYCxd4FqqTs2Jcc+1vua8
EiOrN3GKJouq0MGXxvcoDLkqd8yJz0mEwvKhWp7JfHzxUDhqjLoPeJOsT0YN
f+VFoyuy64BdKoMTvHLRV9aXsxpG7L3tbDPV5pVoQUtC/yxrUWnPLVduUisu
gguV0x++Hd3bu5fAZEqoFqW2EFDdp0BS6wfTXfYV8q4BS1vAOFAew5WVGob+
qRWV7P4bO3DFOhcH3+FM9LXKsxtrV/n26YuPw21wRiGkM2IuzAqz1AEg33w+
MK3idhUKy2NEwYUv7qpWYjtdXS2aCH6gF0HucZ7Sqw5L2VIVboONprD/taHB
turbs16d86S6ps/5CfeuEIJKwhYwCnv08n8CY+mqCRGHK9svNfilNfcox7H4
pnh0r+OOo1iai+XVO4r6aOLRj3/bsdnlqL23wmi7b/4d9dFriqh8pi7Eg0tD
/H0uMH54NPNIZgv6T7gRAgEZq/H5SZ/ygO54E+Ihq6IcI9HgW/HdIQe6/Pig
mkwIhswaY6Axlt6Oq/5nA2Pomq8nuL68tYMl7oljKS7czwDTLneb+yAeB9vX
Jhw+kwkEw+njGGg4YyGqx9oxdfQtlEDAwc1MaJ5ZpVNduQcSIM6dsWbM+ACK
0XDuwN+e30YONhlCYFBsaLrmMVs2Nn2tWH/WlFP2TM94rgn/Ks2rFHSo684k
Du5Fl7eJiwdXu6PDmVvgPlobN5liCJbN8k7s9TwKTCfndNmS0FxpLKVikjBv
yW4dylL4uSuGJMwPWlVXAC+9OKyRFuQOoc1EjTzdNUz3yfs/7oKH2KbsioJg
JtQizKxUpi7Sg+KzU9aSiBdUYge4LgvY9mpWBJZc+2i2nc1Mx7mEbw4YH8+x
QE+ecHR104iiKFc90l8If+LTUR7dTLRY+bNLLLvod/AwGeYNW9mSRd+yDqvR
JOTpWn+Vxb+deW5ucZkVg6UIfLI9B7sWygoenFdD9UaEbIzUOZTl90iv7wH7
6UNZvs1KNkwPnxSrLuLsIBKep7PUzUr3/vTeP62ZTZDMuhj5gJQ0l1kdWDJr
cgCTDvfJDRfNu9cOn7cDpuAbH8S0asdXpjwdfjGmOArg3Ecv/zZb7jrw7UkC
ZpxsussJfho++tHVX5C4dQCUT3hRxjX+D2u+RQ8f89htk5KGu8KwAow7Fq/7
09sQ8HyIZI7HsfM37kL/fK7yHr4gLLiW/nlv/aBziYdQr+HD1VjuqO9HffY2
s5+LO13PyFfOu6k8YiIlJ5ZUjn/w/v4mF8TCdC5WYX6XvAgsSJJ2cfPGUoNZ
yRt/iy/GqDD2+oC3q/PKsTj7UDCqLku4e09LoOoybj9N8KM6V1rei0IsCA26
ePu3zT389R2WAnJSX6I4eAbpGTNpX3qe9ZyTZVGwS82gA5VNWHcY+EuuM2Wk
OErCTqN6UZMNx1/4IW7qry+a3zWiJOR0Zap5CO4jzeoHqmSvThhQs8R2IRpA
CeQ4nSyFFubdhThhxsoF9JFUuRJ9rGxJSKtPzbCWBPcFBnIriGXn2mVXpowD
nZG3Y9Mt4u9bt1dVUyKK5x4S3dEg+ESzP+ryWMEbrjv6jRVqberrlYP6ea+P
/17+CK+7OVroNQTBXYDZKgj+DjWmW4K+N153XAspcV6OuK5H6l8WkCzUvODy
S5Mi9GkNuRJ+LXbyyHUrWSMvmer3nHpsLgaLi1GXMati/Iw9j7QKVGzi5H/G
0U4SOIDtaFkchynOXY/mGfStVN3xKfvjLKdfHOQqezS2NodvaFWDq7/XX8cd
k7ez+6VtUFHUSfQTu1qsGqkCW1V0eqhwlDhPy+RLsBzmUfCANZH5n75Ih+7D
O9F5uspGMBr5OIHi+G+OaMgATHmOMKYQRa/H6eLuXyOd0Nh+8+5CqfIymdTN
4nrbH+pSKQXNopFPoAi6lrSmITloNAsxzaoq7Mi4PeVoo+wn6H2w/+NwWTHc
qbt0XbGVjaMsRYetLtMFTfwtPqChppil0wc4r4ddDpfdMXHGrMnzuaY+HVns
uO6UaVsj3yhx7flxcZxLnq4Rl95VpdVPffcGbP2gus4hay7NcjD8HW3YEvqe
3GR2qcm+SLXOovonnIjdyexyvROIUVj/vJdYRt5+U/+UkRJcULMgVvWrghM5
lP6z/qtn23nvG8mtACe8eypECklXu+v9PnbwysgfCRhKxT5I6V3gKyBNNrQw
1oGNJWfv9WNdQ//pvKoSDHc17CA/AVNwozqr81trxHyT+jdqH23/OFABbjjo
d8p6z9LuQZqzAL9bCv0KojkbV6WzRt7nuc53zPjkQUNfv1Hy5osRPDkqxO8b
sLv4PWpw+HXM233VTx+y/RVgQXxsStaV8uNYSdPsKnB1X9O/eVij0wknbpal
F2VVvg67MYeroLcv2J0cXFLlEPrRpfef48scZi7/P7cmXYrdjt8ypT0X+8pg
Ba/gn6sYJg59uCic0W84KClB06Sqy6ZvvBmARcZKLNVIJLwtHRS05+cxlL9g
jnOnYUaqD8+598eHySNAO+luSaifIiX+Fv3ksmS8uQ1jVbbZocgCRyZgcJFV
lrQmPmeCp6RVZbvvYO7KBaEw4tujLk4WkxHmUUH55NEgt56RgCt6c+y5adgf
7XJpItHycND7Zj7b9HSNEgxwnz53GSs3uyugX0L0uNZ93Gn3yPVmrGgDG2fw
Dq6H4K8zfJYIdSiIc6Hr5rW2a5xqaYRzaWxpPJbArtywJ5LBlPIjX2wyFsLP
Hb5O2r0tLnRLl7/a8soMX3bNqTin5iWSNjaWch6/4yp6oUyxskecGv2GUwt2
O2nZVcwnOQkGxyPwl7j0eO/i/07RML3r6hUL9J+Tj7+fwtdXC0NxfXXXv2HR
pB4ye3U03EW72eO8PLOu0qWVj0eriQX5C/ZuosZSmZH/QOt+mjiNzMR7s69b
V2Ud1sTDWLR8uuPfcGP6gaVoKG+U9PkqmEwf4E6cV/jS401R98UOj0RB5mCp
Jnqg8/mgaF0VHp3trxmtcB4BVQ3pabb/G7bMT5GmFhttQV9WFHnJDs4AzvMS
nwlyEgounTUgqNh53QYN9aAw/usXWIqHW6HxyG/9onYU61wSTe3+2yrAIA9H
ViULWYTRQVJJ063oEGX3RZxXtIN76hwK90D6/koWh9uw4mocVO1vks3P2TMr
WdD9Rxvbz8YfxkKhPJx1SwVY5nDfyc+30W8ePNkOV6C/Ak7MiPOKgfotpU/M
CeOo6kgyHELkt0BRPC6b1Lm0+8JIgk/t1v+da1qgMGrbzfmmlFB2ofMXN8Nz
skV/cwXYFDBfFlpWdmdaeAE6fCgzCA2VMDi9JysNOx9CyDrBn15IvdZmDAwu
tRfaqefUugYRSvtN6BjEazPvr1xiv4BODNbzNlWARa5dRrYBeOu27GDC1cp3
lQ0vowe14pu22TzgvoJTSJOL4l2oFfIU7o7mAuE5oVFoP1Qz6I8Wh2uTE0MS
NpTBmoG/uF9wylgzaSTjCeIl7KAQcyYh8pDJjAfai1gCaGSiuU/NCYJbYBsL
5gPCUaqQ8dyAGZV56uhGj8OyJVFlYa1EQ3AIKvTApFXKd3Lus0bitwPiDD3E
N2bpShKTj/YESXySlx7qnlQLKwgBcgD2c3o94OH1H9o7S0NOIc10QGd2BbRH
ERfiBN1gtR7pSDwcAg1bHpjiDPD1uoZp7Vci8WeqHeHT28jQMFRuXcNKm25B
P3i0waHuanySoFR/17WmKxrBPf9UOs5XSNdVgIfGhvTQyGcPZKXOwmA9eMRA
ri0URr520sjgEuc1G6XZSR76FKTrk52gPpxJdZcXY1CCGfVy1evOYicZvDg6
IzCik71MMqc5K6l/KFhFPKrZYgDSNau45gmbmlkLwRuapXu44spnbASLunmZ
5voWQQXx+bEeVr2mAuQ3UaQGnzl4bB5aIVShYUumaqSgUr0XIKyEJSVIoRsZ
Pos0qrTTqiCOw/e3ab3tzDEfI4WQ0GNJNL0Fz3XKrADl/IJTRmywtYgCB+TG
UBqsacgTzsdVgJSdrfxhntAWiXkmc+dE51bd5WUqkMh9/FhYqf18JF9G3DJZ
nGkUGNFNvTyA7py1FpvRTFfcfaEvK8jLgXZ0vxmDngMNv9pf9fWqYmk1j+Fw
8A0RVCxva9VfWRy/rSbc82v7y3xFcHUFWOHHDdpRgqfCgrSRkxl05Vtv8jDf
camCWjEpWMrg2hakYmxvE9Y1qejp9yJUKxfHmgXGCf/aEM9E973Qw7Mac9zo
rrdezOcftd/Wk5VEXQguDC0NwSSasxMql7a5PwuC6xPG589mUIZ2aa47PQNh
6Q89gq5FXsFJ/PS5syNXVoAjcYymRV2mLuu1N9+TI/OMAFGlHgG0WzYHEVLF
c2G53tnlyo+uU6UNDwbblLlPE/R08TJ/3UUUttiEAYVFr+/FPt27la34Fyz6
Vm7g/bEsdUsN+JCg0D0r7CcB5UiOPgCkwofp+dThzhZ26gXmqRLX0uTXFjl3
dtVPsA7ZihHcKo1gWRlMGsCJWPMt6NixoDPkmJ3CgvByEjQCHqmS7yAcKthg
X+SaCamSnCTxSSO2ZUYf3/uOP88yRJdBuiS0LDDFeYhgZlWbK236aKdig7T7
0hlBS8QnghmsEh6PC9K6rpTXjT4uWL01mKE5ecPFoQncQUmmVVGySR6HKEsr
oHUtiC0/y5nCzC9FFUXDxw6ILQnI9VAD1y9GFccAQm3od7YZ/O1c5Ws1ADIT
Z+bVylg28IANFlChLPxjBZi7zQh6aPkQnBJzEYLAp0zV1S4JyyHi1Ob6KLdn
imNOTOfeHVEJk7eq+XYC1l0sBeBEdT+uI6rahzD3/L3+FkzX/1MB7vhBzhxd
ngi3a/0NpAPprJpC5lUK1vosCOZ5RG5z+PpsfeuJx/wR9PWulcE8wdnH9Zkn
yOaVy5J3dvHPMutpTZ8vQ4kS6CpeUgHmxFG3EoUCGIoqsMHaLCxl1TQuY+Sc
159pTncwLMsC8BVxV0IpAYYuxJREA/C+w68LVctGatL9QwXYaKeEwoN63GmN
505IhKuiUVDORrkel71TRtDNuseYBxRXMATVgiiDlqeeLaoA5e0VER6IdlI8
uRJ5ui6kqgoaLToSadcGzsbLF6P/SILLYgIQo+VVCtL6LuCXo/5AmM3BP8dF
UOQRqTJ8BwUWqL6vAL3KoVyoh4pNQqaqxBUM8Ok9UZ8AXMPJ4EmGPqEUdZcH
+sSx96bZ3RRuAfgo1RpYjlpYAXo7Kcp2qGaw1iELbe1YwjFciRL0Yg/G3vo2
7dbNAjkewylVgSVXHHx6y22/o+IIpZDcQhpz6zo0ypN1TvLE+LsKEH2Hl5iE
Xf1dvagqZKxKYMDLQmfO1CiuBlg2yZCi7rBspDN58SX1AC13U1gW6TBcpjWm
+WXQa8CNLopwFJMBeAHuXPH4GBUAYlTDQz8YG5b7PHqFRl7qAu4nGvcUszGT
iiaL5FUyqr+lpMppJBfyXwwaX0miyoIWXRW5HK4crPXkMAL6ueFTdeLIYfTz
+2oFs3d7qFX2lvLon0RDfuhrbuW+BprYkg5dyBfiRZYhF7lHvCXiMC4ef10B
dbjTS0rcaoJKbeejACjQWcmnZz7kBcZ1wps9LcdKNNQG8QZBV9vp6gASBOGy
NwPe4nCD6SIw+KoChCuqBku3WuNctC7qUfX3jbqMgwNlj2qioUlYowJNqp4f
TMqm+mcJaMFaG+Q66HXon+dVgIXuitD2VAqn6M+SDsSz312rzVZ8iAXdSg43
Lm6EmFEt8IEb6m5AVAj5QlCIYAtCg7R+/C2U4M6tAOHiq79kfmxjoqrODaQ6
yxzb7IsZVeMx5Ie4GSCCKSNy5wlOjLoV+Cb9OnSvsrErM3D19y4vTYMIH3Ue
E9g5z+dO+8KaHWrLgX4z9Tz3lDLacu4mLswKH02bsT/PFyjcmsIxDBHbbgjS
tZRxD76eL/EIjhE9ZLdhrNqjLmWNtERZVDRUlCe/qKJymeYza7bjFfKJ64Ca
ryT/JqY0fUs1rHrDHaIOjUtaO6pGU2wodpyoZ+CJELbvlWO+66c3nsX09S5D
lTG8YP0GOuq3VIUhPrXmkrfWefZNpxIetBvdtWX0E0peTWzuVR5gsIWUH/Ho
QE8MOCS6IEheE6dIs4weZkuqo9kw12y8gzPLSzxHQj2bDbJd4yVhs8viWtkk
YTQOiq5aPr9l82tygHbhU9Ovb6nr1DplId/rOxS1U2ANhrodDWxaGx6jaD2I
Usf8FLOV12SordGyEGX4VhXFJ8Xyjh8BNAqE2XusDVRiTgGH3OHuSNzD4V3M
EIHtUsylKtBtTV82sPoC8BfcBgqqFNRGO5GLzeZVxysR16LxtbOsWU4kTXeJ
7RCKSjskgOKfYeLY9Je2QVr8MVRQOhecs4VHS2mrMeQF8ZiRNdJYUjY/VN1b
5wF7d7EUg/4Ii4aVaB3CYUazq8U6BFdpkl6BreqTe8ZtHilK5yROq2U/bG/D
7VzZWCtaQq/ova2gL1QBtLo2h1J0vBjz260QHf0vwyJg2dHAQUp+quaB9sYp
RpY1SpEzGTBQB2jYo/qR9bSqGyDSVNYzzL/3gL/7KG4IMJUeLK9EXQvHhSPB
uMw8eTANgmAKCXSSodgYa4Vi/1OtsBLkAf7za68kKwj2jsBLZ1jz11Bx0MpO
JstpfViZgQ1NgrVkHjlpC6668Mb12+Oy4A7LIKDfNbjvJkinJq+A5pKMwcEx
pZVlfZ5N65Y8PGLIGDbgEsArjPi9IXQ5KBWQ87/Gx1CG7Y481hDgvFIB0TXX
QZp7KXZfK1jEUhNaSN/F4O6wY0kw+LSyokYYkxuqdA+SIdvOjP03fvdjPMpV
DyX8dd8gLUb3Bja3A0+cFdERUQ3HeHDNCWk4oVUPh6tfh1UsOKS7myEymbVF
FQRDbxkM/aE1V4Rz1K2TBs4xNgxahofHDHkXrUsMJ5vffuvJe5VCD8i7OOvG
EFLIzbfn36uk88Lh2rQErpCLH7rUX9E4kdkFUTFgy21/YSh835ovgq0AYdRu
8pRU9PuWvuFxQ9BH1tzYUDVwwP2cHdzrd3JtYjyhtVN1rtbgZ6vys+ASvbyr
0NHfGxXWh+Sjm+FddcwnywVQTYBR3rNmyzK56KcI8oceQWS67w+9hJvBOd34
kXBtkR6FYgqY1RJfQ8U7ghqGulmRs8g+fOqF2Uyk/7KCAOWg6p5vYlMrQP2T
hrxgcyyBJ4hGrbedEODJhqdWrhlqvazX0Nz75dfafB/gfSF2qifQWy7G7GgP
b5lSAcL7K8KihWfdJnH3P1UBxm2SmF1ZvYhnTwiBJ3r4u2oyAwg9UQvQTzfD
38n0Dl5jOx8Fr5lcAaoHKHLKSHGQ1VEHA1UBrBbkxrp4hp+kOLNFPYPRmTEB
57sroSS7TTAhKXrF29ZUy++wwppqRgbL0H8i8beeHGS45IIdNlQbta+nDSme
W9OgOoEI1nRffc+ygPlKnP43ONYCwI0aQbIbhZJH29zOjcC6m3H5Wk71EHrR
rtaFLcC235RkhXvzQxtxmc6Pr4etZjVbzxqiZKuaGAgYNcclzrY2X6O5nNwe
m7V0G3ZHukPh0GTvSCJ8z9XIwnCA5t28Lgt8dDWqMBw+yjqprHnz3HCclpFh
w6mz679pRzr+2W41o9YSsKoltGLnCsusJWAAWnq7jXzC4eQNT2C1Uo1AP90R
pMXl8+R5wMLnlQiEiAlKEeJxlriwN7v4228TA5EHzrXN/M9mn8bw5N0k95mR
mQBndOAdcYb+/7mySQKFnOuRR+pDt3uS4WHZoXC7okQR7M8cEZEwq4YqBPui
nZp93yRrU+P+7/g1Pcnaxl4uYNArButSAjBhUPu0fzBoOXQz444vSnHNO/V1
7dMW4B13+bsvpZekbez/HeNm34YfvvzK6iYSXK3rerWjAq4gLrozmodqzfHE
V7b6nit3KQcuWqXN8/tdewz9+J1+7lt84B5+jL5+x5j/uQyeo/tNT7H+dfWd
7clfFUb9E4tf9FEStt0/33YzRc8rlU5Xh+jpv9QQzj7iZnKpysl4bKHuanK/
Uj52RxZUxpLEv5AFVZ14BcJSFi9zpsFxlS7oYQPHBFdwF5jQfCxez+8VpMXy
FRooKpRViMDixaf9g8BaIPWA9KKL5SMObPGAPW81eK0DlhTZ6PIwr1YUqXTo
8S3LulacDzJc2ZnlzWoTTiuokXuzUkoDX3Xhl6QqZBRnav+mfMrHKgcHWyla
3TScbOVwk996gILL4wvN20EK18dHUip5puZvKVhhe8NaDDy/cHrs3YXUA4Je
WmpKsIj/kCvSk2ZfA8Lfr/LJxokTS4PQVQZLgx45IxXZqlyKxB1xSqTP/bn5
jWQZ56tejVFWHWWBXOBKPdKHweMjrZlzysk0auPEkThmBO+wnODBxlxc/6G9
xJ9w1JZRpUDNL17URWr+tGHuwYx3FuPXhVTNVzEnWgVUN8SwVL4Ybs1RKHHk
4ngzQ9cC1CMDXw4xxHVwxW2NCfZdj/0tEcoOSsXz5OqmdUhXrlbe3Qz2vynL
7JjgCJ29WGVHW9jipmB8j5pGTA4uUQ6VpJS1ojpUEc+HL9jRyO1u/GwMU8Ml
6BFccxaE44Y1IVYs7Qg9KnWcj8CjMborOsbhIO6AxY6oYWV5gnLieDNehhlC
cf/YvBJBr1/v/ONur+BX9EO7CLr8w6NnnlBqWeg+0+9wkhLNGHJ5sILrRF0i
lJ5e/sDfGBNfKw9fFcTzXA8dG1Z26UjlpzMJZ6th/UCJZoeXt76RFCG/fkEc
JBdK+fH0z0lSy3JbFCQrdQXv6sSfDS7UgkN5hgQSsxClh/mAd+TP7IND+HuE
ErM+eRStUwdrwWlD82XMQtWcNQDjD3MesLFPt00k9RMuDvMVcHGDZpxZQOqH
3RFfPAolM0R5o986O5sNDjgKh5n/2ZKjkYrE02+tToZbUHtzCpQUlFjEdlZV
e9MrsfO7qLwlHZ3QsqPJ2Y9A8qHUgVR4d7r2xh4w+Cv/c+5Gcdn+sOrxvtqw
yRhaSsNPRSOwiiM9N0PGt0SxH8QCZiNzlYXjrwBRKWEGzsmWPQ7heTUASA36
n/PIwQq2rBR/cU8kOYJZQ86/ID/dUI14NUfKcGQs3pHkocMO0NMSxzWecQg9
xeizoId0OBiZXv6fc8nxKLYvH12cciNgJqsCn//m9wg2gWshnFCHMEeJXVeX
togh5LSmx4XO4IeV2FWQkVyDfBKcJQqPv1ge1pWDXVwG655A2ZJ1kZNatDyb
fLbBDzAeJvrxKhWED56WkyX2MWHiQYlF7IUo9vVm/NaAupVH7ImDJ3EtklTr
eWv+RRGaGavsLjqizgMom335zoNzq80BfV1uZcat0iqMoN91tZPGbmuXOUh4
ZDytrvTLXsEsdKf5Vxp47miH+wjKWends2VJQplyZFyc36b0IXAFKVMeVoXL
gWtqQwewT5QlsFZt9w1wdnCSGOZ89tMmCmV8dUDkzXhq6YrX77EsSz9jzTiH
0g6FQ2BSh9BpaYxXzhx6vmDAbA6vRbXHAKfEuFV18wU3xuEXP70yUw3Dk4cg
QoQt4phNUNHEqt++h/gIwV1+7zMq2wMklQK3hhCdsAoveHIK7ITpkSgzmX3y
UmHUfDNC8bjsM9+3r0ZBNvvePztg6ULMNpS+rs6/I4yuL3rqbB+Aeg0tlYa3
4qe6MFYYh+ZY69fwnfdjQcXPhJN9IyoW2UYwoWKXS95u9jVU/D3ery0v+7nP
fdSrVhR7shLWKsSUb1/etZXsla98tBbsCmRGfcTsyJE67F1uGpdr7L0Bv1XQ
1fJ+WUcvrPx7rUcW7s592loKlvnLO5xUKK4Xpz0ehumdw23LvOeXUcQGrFqU
TufBF64tfvSnOay+H72g1oLxb9jwmdCCUMx5eNXDYnPD3UN0AOvA9+v5U3qf
VWkDygpk/yLVmWw4pJML2iUREPwreXcLJdUBR3Ph+1vjKAIfabGtK1z2X/EA
vXd/00nmT1s77n8QtNRPxQNj+Y/N44iOY81y2qMpPVUeGVQwLeLrho45ma++
TDt+Cyv/E4J7AcXUL1/10APay9P43oy4vyMxZRK5w84fO7ch7AnpFJ5CKjDZ
z2vuvJvw7dXK58PwuSfL4sUnGwo2X8pwBDLT73KK0BnN7hVGMfeTV869SFzi
Uvqch+ygfLC96P3Rf48gLoXyY/YEHn34hxc+JC6xp2HevTKO43P9AuESZynY
/M+WxRy+CO/YseSeW6hSV1htVzIeH6oE2t+Xtq1P+nSpzvrWcF1JZ/9Z3LYS
6fW5etmdlPVauIxPU5iusaU5PP34/5y1DxShj34jBP8aVhCCpxGIyZr564uv
aiMnoLqWRp6KhC2HNFmors/NlmkVOmM1nR3Pz7ACj4Qrxo/9zzn60BDppc+6
1qQS2bLH/uipVN5AOws/71aFNOmLV04/TUyha57VO5Iqb1PGF4ygyhsuRICr
EcPOeykfP1rY93/OF+89cqxOf/gBrQ/fa3ym0R/VsNNbzFTOfzrdTioEp3Wq
uQ0o6B+Lb2lCCnqw9V+NlbVeuKz6F3gchn7kv8qXAeemK45g0suI0cARvD3+
8CyPKDhpCC+jRO2xs3mrPqQpgrVM2lkELhQ/vaqmp+++EES4D8d8SL4+/L86
KzMM8eV9e1c9ikCnGq29C050V4sn6+qqa5JVmPs3quChq5zbQ7rKXe1WDVQq
ePA0Og8x+J83rL4XaisPBTw3Da3Y+JiLbv7Kp5/VBsxGUy+pcqg6nnfgt0rS
PJZlH+VHKIrKwZ6Fd7UlJSyssasRnqsgpmbtih5369gN3UVx5cNxeHZwb2s2
KH2EAO4SwNmSh5n8HViJmtKvMsUWOIZVnv1n2qq+nw2ddfZ9lQfpDmG9NfKi
/emvr3yhxqDiaY9HivGDcfwHrXmwBIKzDNXJ+a7nLWCYfFl+fRIgEVmwMa1h
RLGxPJJs63GkNQIXpYZRMLe7dFC/9D7ZVdElcIvHF3WUcWpX5+OIv3pWgIE5
XCDsSKu6imLb2I6VWcY5f+aVCPiKovbCNCTBXfsYxg1Richc3ruL7uDw0pWa
eVXYirWrQQE4Aw58Ulj+9dizoRhxHrCmvqFCSKqoNli2xs32p+o6Hnr2J16w
9LtPHzXQPb1vKMYPpzt4XbeVo9VqQ9G7zzrYC8+o7QfGR97vNMYg9IRa8exn
T7L7/9tsmtcCwWoxdCjYBq2alnTiN7Q0Ohtt7Py8x0yk9Y58553GMGxTnShF
V0LZJVf+vf9trkwNpgP7dlQU+p3Ii7bHF13+Vl1h1oZNQOhzvfJZB6LxRiYS
MmbLxk66NiusWSjMrTaWdZnvLL7bmkf/X/YwtuGYfc/Ck2/znnOw+FOfPlCD
HMKPA35/AFN4gYRwRW7OAzEUfOYOyRtgdDOb9wikjc7nS7ZlbFuQ7+rxP+R/
jrkx8vV4B5w9Tu6kqPq+2niYrph6dDV38VB1rebOBu3Wu/KNcoFJp8CFZhI/
Xam1tRkmANZbHEDtarMPxSpqtd/q4ru7ly0KtYc82MoEjC0dcw2XUTTu5Uiq
GsDnjIlT3JQz+rVwvBZe4Pzk5Yzv6AvNZukxGsWgybgLWovKj4B6b2dLwTjp
oyglb74oX/H102t414W6lyMe/1+IaBpIUQ41LYeBf2X4kaOf3n0LwaH9Hbd2
9CohnJrTLZkub7l30/3Gaimq++WP76lF6r7sid+eFIcfWpUXYMT8eZ3kiHs6
7eyibFPy15vN2aQjWCSPlix+w4mcsmb8JO3p2bgvBo6/xmxeTOXCpc8P0B6b
h9fOJ/4egwmAgMUbFva+S1doTA7ybzwWhyc7CNyC2E48d7HeH1FYPehaNgvq
1JSHhW8NObvf7R9KMGz6mN+HEwvYbvLW8yF0bcwHJ98nFhBevT4aySyJvBD8
8id/S+iFgVUZc+r4v8aR/ZmxILfOCHtKzSiHln3HH9qy4JHbpK3HZzfH3ZRq
J9ZXj9xM2fzfNyy/E64ryf7JOQ/VIY978ubl9ytrofJppVQAT99hzUgDoZ+q
j/Q3B7zxzzEwZ/YXuhWHkBUPnbEhk+bgrexJE7XUaXittNrBKoijGisq9uAC
ngZUPVRN8Vv8OTFmadSpCFhDEt/x9hvCZfXfn+z5YQv4qeCL7/WpSzY6/5XD
jxHdaL8f9q4pwFXQu5P+fJ3oRug/elAl3vfhDh714bm3iW5c25vRqzol9bOH
nRoojpb899CDH8LhWLPwsfspnpy+8Wh1BFGcbieapti2f7TNoQZ0epqytnzg
s163ko8hWN9dMWxRevqzaV4tHLm9NfWWmH0xHw9LHIqVvfNWNgEihKjFr0yy
WX62nIMDx4SNk8fTKZeFNf4KVWs/GAxGjgomwPXWhO3zWbsK0PuDIR7VpPJu
XfKAsV3Rah3LWJ9KNJTg4tvPRZESbOi2fBhVdiROEkp3pNWyvvCKlApQzY/8
ccxdPuRFaUc198Th8gKl01YrUPfvzMc7RLza9PWjXWhT0JWE7GZw3ANJGe30
vnQu5Wp76+D4bStAbzoXAdQhrk98rjJWY6LOB7FZ20ZCTLQ+eF4sOubYnpt/
5lPVhZc+PwXPuiuq/Lf93tWXlqsuXAcp0VTwwcy7TRkkG2UjcVIUuVD2xsMq
Lm/te8CA6ZpPXfYGt7Jf+u3rqu7zwNby95+W4GDRwCN9SD+wyfDzvsneFtpK
UlhW59pSIsq0kPK6vJmvZVuu9Ly19r3RpX2/5HZX90AVXOQSyfP8pa89prXj
fuJq/O7aLPPrDSwvk5JnMFk6NfN63JFYNNnWFVAYyYoJ7v/h42FerFglyujL
x75UmRLlZU8smUKJMvryV8dGsNTkFh6J8tZMPvSdil+f8AKaNHP+ZmODvniG
tfo3LJmnPBearGmGdRYRh3bMefxOiv+nWma0U2owNuYe9azvDEd9wPLEC/nq
soP90ihW3gcz7nYVwKEvFafdJGdx93mn9MUpeHAunNHaNfvSL8TDoK2fzil9
Jg2vXa13PAyvUeqbk2yW+rZgWZm5ivwttLm1jW3UjR7uaF4Bfvjxg6aZCbap
ffxwdTLRxS//9lAtw3rPTH6uGqpTiJt9MuZAqsxk83p5p2fATg/2fCEbO/3E
m353COhpGHoCuOPmCrDDTyx1oHEKeFCUsD4B08dayjUBD9z1s27EkyvVVDTH
a1qPJTxEh4YUJK9si/DUfyqawN7ijuF6rR0JWJW9qQK8/Gz48eLBo6MQakUW
2N8bn/mtCu9LXnwTqy1aTH7oG+9vWmEkm5kultMrVVevVLZ1Ik7pCzvmzip9
8Es8ZrO0yvGoQXO2ZZaRbOIrBr2Jj0CyOf2NtV80qwA3vxi+Pe+Dh1sQvPj1
4R13KYtFcDl/at8bSeeWpu7qQ8EOV6xHp8aTD/v6tf39y8gnYbg/0x5sSsNt
6rn7DnibGZVlMcCPUXa8v3LSeK03PwXwQpP90eqq0MwVo4ZpXXlSeK7JocqI
HQX1P37z6hOkdidv21cHr3VXnruHowtIQnHMJhWgca3hqa9M5AUCQBcfTNz7
lorqC4ePCKFrw2a5PiMaex5YmV6U+p6dPNjz3x78nmjEZTx6TocTOOYNZdBo
wIl1fJRtX/VrTWH9n5t/TMFdc4KyXTNfaEHXTrZa/ICyow714si7LzWkiczt
kN5XlLocez/r10yO2WRVW1gN4r61XFgh2/DQ2lOzsQ5TWvNgzBOL9q0nysau
nTFFe2QeXiuptac6ZmlCZmlLJ4/ScQDi+6K62+ugqxEyG7lx2vv0HHzM5Pm5
uzMpcgU0r78aFnB50uP1hNsNQreruGT3qIE1RUYWhK62sTHnRYPG4GeuSiPP
ByOE7O7xXBwB9XmvH+xPkSkgGvkXABy/zHu2j9Tz9tvrqJE8+/PUHtpNPJLv
vWcHj/KCxt+mPXMbze7Gh/akIFgUNG7/5Iku9Jy0HbPVqbJo3Ki41IHv2oSe
28ek/bKMaHxiz+JvigfMwGus7tpQtug/XxGNr2z6anppjx95htDgUDTiQUEj
uFZ6DsbEPK9BBWjcZGj88elPxZNMDnad9xRluFjfX9rEqSCamgDIFWx9fviI
GErOEewp0424W0z30fbfP0S7vAIicwsf7/PFo1/Tuqzk6t9gfT1MmvyuY95Y
Q26xFfRumfF8Dzo87kKTFbeiWgh6lyx88Smt1WY+fr3ttW/ac+EYnTMREL1b
ueikKVDiteCnsSx7S6b1l4ps7OOttkd+OrVQJXnAju/mUyAtrPd7COI5JfGi
oAyvGP5J3lQqOAdEMv+YjxO+rMV6rokwCNOi2JAtmvGBL7PNrZXYYFF2fWHn
fY0NncqfMDiOYBvaupJ0HZr1ZJJcGb93dwuwQbMtheUjXKdsiYFsZRbr6s6y
NTVnsYQemH515t8NuJawMw5cq8i+vvnurSfoGNgrSdmN2aG9S5krL1MU/uBJ
Oie6qKYrhv2YvQJKQGaNkOVl5uO1Zil5BHsibTze4X+lEou0L0yoQiju86HL
Z1IChmF3wHtRrEeOOnQUS/Poi8YN1YWvjYhl9l3m5SKzXubyspe9JMqkY7Uu
66Gx0ykrbgJVEB5y39RnO1O8/b3jqg5KWq/nY1uSfKWU10v2sknwn5Pqe9/x
92QZyaxB3xxZSGXTJrLeXgWIll+9XfroHLTSa/FHnT3W/5VBfn74mk8+Lr1/
IVZXLycejmi9++I249y4HGOuqQl7al6+pKSss8TvzuF1nqqS1LJQCP8emX7X
lkz2sW42vdcmsyFL8AMYYJl/vfNCTbLab8ZueEIJ+mdHD+VapV/68N09Q4zv
iW2N8mHi3vNs8JfHpnkwYXlUvot999qeR8ucCjN2+OcYHQsXj3iEzBS+BYO5
k6D9h29H96agfqnZcl72b6BMpnc1qfX8xuScTrX+zx0ID408zKz6lMTG8PGv
NdgYj5GpagV4+Y3T2zM3PaO4/7v4bRX4ANDwmdkSNPTZvezHkoc/wcPIS2sd
jB7y2aalRh6Wl8kytiazVD3PT8vBKUXl6/YjKl9J7T1VH/5xzzbZQmtei4JX
lPZPi6DXT5y66VsqvgXEzn4jFuRNelJiruWvbLiX2ME4MWrgTYQzlwze9qCa
hV1+ZWg84UxUubKzsLNvP55EmCPjmd09wGlUqgD1vCLi+GjJW6Mp07rQfGe0
Uv93zF4wZYSudHjt1K27aqgo85cZw/pSMn+0y9YGKtSY//1rA+k5yOxwSS+2
AjQeVFz+KxNCCWp8OGV1mpqFuQdMw7Ok4czjER9vWaRmYSW9+XcEwWuhMilZ
2LUX3nEStkgbv/l9FlMBGvm3kx1bZr56G6Xip9rP7a7mY7unvXozaUdeu/k9
8UAmJR87OW5YHdKQ33p804/yMcAr9NzfNy9vj2NGVYBGl+GptfsWcFk13IrG
QjSOXvn5NK3zSux8LUnYGod9BbQB9POJLxF0vN44s4GamWEWL54rjTsYi2NG
VoDGI4pVDH2pAVpFdAG3CsVJFz47vjbpwRufH3iHaOx8ZOMaciqgB4gzlXW0
wkEj4oRzD/p40r6XWEQFaOQfgHesmvfqA1L3e2Q3wLgtMoo1H43qQQf47eu5
vilzu34Da+bTbT80+ZUbyXozB2zrImZ665zUDjTi8fa74tGawsqg0IjcxxR9
f+wTvrZS77Cu72tX0wpZn5yfF5Xc+30w0wczbeISy01jMz99szRlHdquOymn
Epz4TXKErI3sqbjGiRB03E5JSlmR+bih8X+MG1qXNH7PfXOfISqZe1F/LwAL
fVlpcqBEQxOuvPgmfuQKzs1f8MrCD9TE7Nyo16qSmHf3WPAMbXEKaLZPCO2f
98YQ0v7CZhmJyje/rZqtwrEqDncIK0ekJ87qONP2h7ZqTr5qzquP6+Gbr400
XtsQPbDZsm1Z9J7kGtj56JoNJf2nViZLYBmZ76srYmaLBUNd9p6/5KerJGNk
7fpjGDlPhHWCZIzS/aZH0yue/OH0V6anK5ZF8p+c5Nypg5PZ4CeUvIwrpnVH
pp2d7VKfcBxEVSWonhk6thrhuM8nbH+GqJalL8X+mK3CVFtk5S1HyZs5qDBd
EnhzxRdjtVsEnmuyph5gNsFC+twJPckXsBZvdmM7ltKWmZAZK94eRDCwqP72
Gmzb1nUwPNIo7E82wfgcDZ7m92hwyZVJ4p714VR5c5zhVK898UFVfLpyvnPq
lAwq7zjBEbGJNVso83krLILxpBLTr6Ln34pSfZHZBMQrcqb/BXTat2TJfH3s
93t+bKn4bnvuuMHtyUp3PrS6M6Vi2kSTeQ5/2mdpTNUH/UedFOOYUmNTNR3I
gseUKhuLLY8pleyYLJldfnhC6T08CXPfmBOK1qqE9tJOq7AYfbnJ3oik4xcO
ydzGasnsk4+rKN+idHhohSlvni2AtO+MzxzfZ2Y5TX9Z24mHPUcXsC8m/Pqi
ggYKBk7BiF8afT7o3bSN42QLjO/SGZRyesCsl1Y9FfTavP2z7yTOFOXw4iyg
E7nP8fEwGxPme6XV9zfhV50EycvmvH0fgYMLree38fzqsc+KmVNnw7V36uvN
yGP91fHLbgACuxDpiiJYkK4cT8xJN3owzxrOvPSBLzHl0urmhiuowdF/Y/oP
ulrxZS49HUtdkJ0lCLZ7L4sFG9qmpWRxIFl/a/UHVu7ey9MatanS94h72LQX
8BH3BYZnPzN0kEyzFg7f/IiaghW8MLIxgb+5b2UPUFMwHVDWEjAieMr0nBFU
WPHnkNRt4XbhkNRDoyz7fi/w93767dtvkBv/u936qmpp//tPxg2iM5z/6ryu
ppp0bXt/0F2kP4d7bGiEzstPMyGnN0Tob6ouYWXPekoqKoVlPLjI39n6xN5t
1575gCdKuum89cHyhUQrgO7rD3+Ocw0fXEVAKGh9etuSL0ruXIpgsSje5ey/
ZHMWfbG7bGfPFdYMAePvy1xP0DZEgnSy6+d388O67IfHjm1EqpB795d9laKt
gg2Ctvadm8r8dDBKimQrph+KrvB3TFg2O420v7jxrzVTdhw9RNL6YNGMiXrM
Rz98/cbMulhHEbQtnTP8WfpqEoBMrOF0LAdtyoFupIngf8vUxKseFlAHZ1dP
qcbO2/Ym0Qszf/3x92vQzA9atHcG0dv9QNbakvu+kgjwiQzXN6yDNb0JJpZj
C4TeQv7eXz9+vRNZwG8P/3yjmnrtnDKqNZ2wvKPfz7dgCTB7S2YjY/pdY8bI
4snPL625s0L9iNdMFDx5eyQquMhjhmZ9+35p23VBrMfaCI9C9JAtfCCRx7y/
7KOhBAMLkzfVQJW4vQI0XTd4/Pu1MXztUndo65/6/CWZW53/trFvefJIL7mI
kGhMe2G/D2OFU7TNmrB0OqtIR2ExH++nmUNTSbUvtV2c7JE/Wa0FDN7Cz0gR
ycjh0YM6kaEf67GAV8rLasEzo6mEqwomMEJ9ixMO29iaX2aoOZJvDZ8f3dLT
Ze+87c81ZAWIrNqsc3igrtvKIMtI20v5nXjgie6y2Mv9zVNz49ND3oV5O2v5
RWvKdSCyKYGNsBHAJgxs5e/6k7DadIvQO/JmmeD41to//f6D5yiMXb3lxyQl
wVFREGv9cTKc2Fuh9jdJpknGsvHDufLmOEOx9UnnPT5xx0ImzFhJR+w5oTzC
3rnLpsCpJiD/inS2SbLMs45d/ZbyfleRdZwY8npr8klrn1/dLcmf8Ju2lO+q
SJOaJM0kg7jUd7TusrDMcbXJ7jDMEkQkeHvxp+/RZ5oKbt0c65FBmEn/24VV
5fm0Fek+w19BpF3maYGq31NnrH1b0Jp0Ku/Q1f68QRCi1gfTfn7b6Iy3OL44
lUexl7/bPr/C5PKbHD/PHnsnRaGCDvNuUwrB9k3vTmxL1053+aKDv31bWprr
wNiJN5BmHOv65f0Van7DXxy2cDgvajqlDXZHKSHLMSzjm8/po4wljbZW7r42
d68B9U2XYlVAo4OdOAQ7TStKI3dKGMLODxyRTAVgxOsKlr/y5JsNxLQHTf9g
0yvki2HeCa3oYYsjmYq0p+EvXsF2LJr19vPkxf7o/nNtFaj/lDbpca0ed2N5
3dfUw5gkiNk18Y07aKIlTCmrx8uSmCjDf11/4FtRoj9kGz3np/8QMd33b15Z
1GMxn4r4ww5M1AQxz2/4cU7Jbdlovdcb/hb22PKdWSy5DGKMKIW/+MqI/ciI
SQ0JWR948JOHBeD+fcjU+iqqVgD32effqyKmJHhl6sLBAfST4S++bOT45PMP
x5OqFTX7pVZS3unjxDteE99RLrw5oz62rQkS1k8e9og+SRx83La4KU5gRZqy
8BdfZ3M0O3H4cFGfj6qRi3nth40fEDEpR3ZuL7r/MyyLldTK48C4sWF+JXd9
L1EHrqInVpSYKopPieFOYteApS34lDj2jH3nJvoze+nr29GElTUnZcpY+rB1
PSvUBYa/eJHWAZCXtKw4aVtst027dxIyH7F64RQ2tpdaQWqhtFlNXzzrFbIy
d9OsOpj8VKSVCn/xQwj4hqx+H9Qk5fvh9c8myo9/mMbWRvfJ0RoZFlf04Gcx
OEaVfMfb7//8JaUygRNWQ1FJ8Y2y093mY0OI38MeFn3QVn7iUywjHXt1ZDuK
DHv7LOkSX1GaxPcJMDB0/hHrPEVJ++xs2+qPIHWyPtAB4qYdz17XcS9gYqHj
CBVabHZ4wAizo0jKRZ6YL1wyevm92uxui3TKuv/JAV8C/zN1Ri2CCp+8uzbV
oxG630w0SCghTpqzYwyrSJ8W/qI8y7RZ68j9Xs1aVkH1k7lzUymsXLnt+yaI
HwS9We9N6URhhbVPu4ut+nWl6Zl0AdFrlYM9/Tnfkyk6yu/Yv2sjeS+oE77+
xc//Ifj83NplC1jfX3w668xODAyINqtErIebZQ5e3kUcz24/9cz4VhSAFo1e
0yfJ31S42sqpKH9zlOcMm3VIzYNMHq360q3rI+NPnZcBavrcWVP1DJh3s7fL
roxBKLEM6fedy9FG+Tuf8BcXiGlKBgjpct9PIyhsTZm58j0FNLt7zwulS6Pm
rvlMgmY/DW0QxQZ/vXm+2cFq5ZpnsUsYFVtEq/zuczqJad0+7v1W9OcTPb7o
2sCP/G9ZkqnCkJyHvny8Qk1K+Iuz7nhx9ZKFEhMnbVVjmmPc4q9mazdvxhWX
4ht+rY7gV+JlT+mTaStA5fqNmTzOVa4ojaJcA77x6qNTE4R/C5o5/ecX1YYJ
d+9p8XQNMbHwJSpQ0ac8GKt7FWkkwl8ikqfPnNKXHNSJ+3+qq5TnHJlT3rub
rh3sk9FYwcv2faPeakkTvf7ZzHYBNguJ9YGEY8eOrezevTtoBhuPv23w3/B3
g15x9AQi5s7LOWJutDfkufRflxOpj2/J/La4/c+8V7rJdo6YhdwAy5S23MJ7
aRvvjL5l3x+HWHSF6J09cODACePHj8f/4r9tA2fPnp3es2dPg955xjznvfBh
A4mzn5nVz6PN7Nm0OjTPmanfvKDGuIuPf1xZXAv++o0lbwbaRCTodYfq/3O7
ORKZIO4DKXvow5f8vfNnvjuElN19W3qCmjqlT50ymFD5xZQfktU1ji1jxveU
rRKdv22FahJgs47NhDZLer8y7KG4+9eYrJTUPxT8/NLdc4jeu3K2blKBe581
h2WTGYS+0var0Edca7TfifXB8P8hvd8IkxnxflOEgLo+bBy4LEXg/oMjJvOl
LjiB7rW5Hbxx/+nUD6urBcPydRkFRKA4TWPMssWTyFCKm/9cXVkKccI1NuJh
NSG4RUkIvvp81pMqBsKMziGp8RMIzQhFEBIMguAycjL1NFSxGAbrTeL4HY9+
AyYWfuSZNrgYxBe0uZiiPf5Wrn/rP/or+MdZQpl6DquxnsP/5koTX6VxspS0
NP2PPqOJ1lDPczZSUrH1Qyc81GqW5nNmMfL3mh2Hf62ab/vkre8+9J8mJfWW
AzUyXKluHlGEDEfNXrOAPkfzb0ygBs1HqrpCz+visgFLTKUxRzGMvrpM/SG0
/GkImT8jF5585jTZc77Uk3+s5hTukafmeP23x9z7oc1LR8z/G5+1nFYO2e3b
Ro19kALq0d7fNzfrV6P8culHreUYIr88/eLwlhRoMl9afm+A7Whmk4kdeDHw
RAi8txL8y6noGT+rh551MP4nEpjaQeK0mgROUaTHZfj+bxp8EQnm2vwxO3kJ
qynzNy3e1xR11MyoM5kycYIMgs3b1uFCO2uabmeHNyxkZk17XoVrSMBbHTq5
XcQjATJlrR5ja4Bdbtbzl6V16gSXa5p1DemesM0deEcs/I4g8zXUVs60XXpi
7u9QXt6ySlD+pN+G3wjWxQuKUub0eDj2sqfN/Jqqi0o4UByFyXR+z1nDrYWf
tFPPT43z39PogLPy/3liTiUB1di06evkOUFQilIztCHf7frIdLU8wGm1VjCY
UePZOBrcQxaKdPnE0icjpPXyybBukokx5A3/H50AqIT4b9P5MjwoV6OoCpmr
Q5mI/6+9qw+uqrjiN7z3khAECwYhtJg3DQ6iiKGVFpPqZBhaoCo4TLRo6ZBW
fU47HaGdtqbtJDEtEwNFeI0NIdoow0cwCNJgeCZxMIjURhBEC6OSqa+004Z+
jKJ1pnxYXu+es7t3997d+/HexfEPMpM3yf14e+7Z3bPn/M5vz03461QdcFhi
fEi9Yve9a3taVvMQ6L05G78gYDv5R37ZOJMDtguaKhit08HqJO9okJf6pJrV
6drdjtFHhsCQ7TqBn4V2MSqogZlKbpTVU1l2nEQOnbDIml/HhgZ5fV0y5db1
VtcOYXtZTG/BQtsWZD8Wm48GxWra3lf0va69PXBFiWDZK3uRRVd2dBSk3ei8
XrPlsbVG3R088Sxy+Eol1eGPX7qZ3p9yDM4SqRnU0gjeqaJ2uPY9FmKrAKQ1
JPAWy1lOJGSdE+G1/ZdKoBdcLPhxogtvsxaqLqcusexr8RckiuosUKhO7nbl
YnwFeZ8L0NEbdi8WAvMP7m66lkVcnY19d7NozJsu7EqPFN7BpFrdVf1/o2Tx
ZJ8ZppLgv9r/d/OZ5Xqf4hQfyad9RcL2XRUV/P4ixQCc5NkJ6q3OW9b9qo5h
rf+e038FwWFpZ6SaGx9gUeXw/OcnCjBsIH4zURszhF7MYFU3zJLmlsOzYE6H
FNAZqijUoIMXPxU0Ouu6RIrbaZGSLWi8IEgnbHdd5iCmvI3uM5t0ckRz265f
Myil8sSxAyxRTWCWH3fs76RIsysVm3eCEIvl0gla9ALrOEUP17ZwRPLdRe3z
KCLN4RVCLV288dbPM8n1TGw2l3l/gm+TccxlofeBKY1icwEbdQJjyarYqq1P
NnE8urz/SsAlFRny8ze8MGH6ib+eRI/Cycm21Em8jJh+cGWv4h5hmFB0+sL4
U3lNT7z0UyYxpNgXcXQ676HOwWa3FPVV7B8+PMieCpHtDPst/LpJWtHR14j2
r350Phsdx7/ZfS0dHa/+omk2O3x0aeoGl6ol8njG2a1CDQNJh+8BQ/h61n6s
oDLt4KjqvkOvMMUCfD0TUbnz1xwaffu+g4fdUtrWSkSNFa4JKtQwkKi9KA5A
kt9eC2OAoNN7H3h8uZi9+GBJ65XsXGpF+4/cKpbgqZHWi/tMo8eXHOJhWOLn
biZoTTFAsmky/8OKHVPFhMdgw0N3MiT7dFXnNDjnkgrn7p6wLuTi7mllxwpi
iGrf0s1R7UUH3v4dkx1Qbeqy8nMumXExPEnKu85CmXdYMyx6/Act3Jfqrk0t
FMr4QI6fnjIa2qsJfSFgajyQRLRCWOMzz9ab/gZM+bPle0rBtFKxCIytqjcT
MCseSKwBFIvY1vNf2wwUpUxJOr85uavDgnWVWfE5vrPiuciHRcKiJ75b93XT
UsLcOHTvjpu9+OBLN1RedNFobbD6zV0dF8oHwUMxZu4oNP72er+hJ4bzXDjJ
+hO2i1cuPHhC5WUcThPeP33KaL1FRJQmy4iSIiv+dCdHjcwl9uGOgdWYcc4m
kSLHD+hvLXAXWoOYTIkbZzI2xESVMo8Ornzky2xF/ce8jtkB63SE9xSKSL9j
x5jqvj/ihKORPiHRZsrRCeOEgYBJdW0KC5zzDH+pEDZ5GX+OBDe7GswzI2Sd
5Lf/oSN9uS6H5JmYIPfh935Wf590j5Dl0iDojkexB/yZDE8L67tNU9ErAR5F
HuGCaagSQKPIjoagwFwIhCyEB+ZvkuewxlqPxqAsXSLCJceEbc9wyxkFS2To
7vOV3xSQQNs5FHnILn+RZ0+qw/2tLS3fN/0vsA+EoC1U13pxVeMdDi5KdkQN
SSwIlKMkyDNi6Xjc8svM33g6jZcTjqZ0LpWJgvRmQGVa4yHlLW5fF5HOYeKs
yHCAl6B5R6/pYdsphkvGymPe+7wv2N8RrmMZ6hWfVDtYDjBrpoQlCPRwtmoP
Fh+NvxNZvnnfTl536vX+7R9/BRk/H099M1bT84fdWbJkFINloKrKbGPbkiVS
704cHjYvh3NR6ZxpK2IwWKJCx8LlEc9vikjneIJV0B5qY5QtReOeP8una40q
EeYySLCpYu/b/P4t4p0FiuSrNfq1YwTrw4mRRN4bdz15pwDYCpEEsqwCljNy
y7sMJa0lIEI/LfHZG2pHO2eXemJLHTtKMgqenYNGYZz+8k9w4h5G7bdueHxl
puwtcL1JMCXu8nhmzZoH2TbS/1ZumwLnQuBZsQVawuLN34okW6A/Y9jADwra
+M5PoaZnOK21Ii2lWBt93JfD2iy0E3RtPoKqI1jdublbgEJk3w4DpPG5XViW
i7HqvChngVJZpthmTxGWdjKVkX3ihJFMevvEPLmk8olH2syhbb0zFZRMsCxS
TEJp2H14bpLHOumRzPLvE2td4qP4VL+vb6lwbhdCNiGlDe5/cOfNhbl3USU7
IzxMqeJYRHFMm3h4A4dVov+ldo5iTn95nFhmAXiH1x3FczNfKAZExouNpg3K
9U9xWdC5N0H3UG+i4CS+P33XesbiHbG1btPD7KEInnOmej1WWyoejiTXbnsM
NZdNIK9FGmiFzldqG+9hqOap+Z3Xi0WSjv3w57cy5CZdvXFWwLJfgcShFTaX
7e197sIX9+HupOsP4RZ8qhiSWzcjbnDqzk1/LUaYUGHwYrQyYd3M6Mn7118F
R8y5RHi0KE4B1BipaR1P+9Aw2jqWGbYCXTmLQMtiwk6hyWmYyh9Vbr8aWLJU
LTt/07LYWG5VVAu1/XewDeJP/6+yG5nl8bcKwJ+mQIhbcjvn9nGFiv69pvEm
hviSzUATWdP6VG7OTdMqlbCjpwyzzMaXtpYbPQNd1MdzzWLm3P6f4M98Yg6M
pc79VsVMBH06MiQRdCjyjRxFVlChwjRVTAwdYly9DdG3i4kYMxnUqHApQYUJ
lpRse355+Kgw7wcH7JtPNkP1r3y0msEff65+tpTXCQ51wXiXdbJyw9PCI692
86j6uoMFsI8m4IanQOJghTyI4v5yf2sptcJ5B+594r4wYFhtu1jQHLOBk9NY
Q6Py6TJYNwMWFQ7U7ilsFzJ5c7uAOEq8bNifEgLUxaFyFW3SQUGJWgAm+qWW
W+2o1ajgtBVCQURdbMI3QoyTEWarNfrDmpL3USg85ct1Sv0njmmOEJi/vT/Z
NS8ENMhbn3iM43UOopaKZKX6vs8JeIkOOWD/yxpzxCnOFIIqSByj0+a/cIiC
Vz7lbVgxz83qKQGvPIRtXQCwTaV4cDDlOjYdRIRNB+odP9jGGLwukbAPeC8w
FJspcsUMhP7V6pRWboSSJ7f/Fp3NSekYBAUhQCKo04Gqqiq/Oh0pHdMPznzt
dYV6kFAE/Yr0gVaGjWF33b2Hs1sMY45/a1NFCJiEPLtFyxhTDgxUhn27mUxt
c35XvpOmacCMxH5htMKLNvZoyc0Vu3dtulA+iKXPZg/ADpSgVbb9mkhORlbn
pFBXDq66itDIjSN/cFEBLiibDjXL0TieRmUSf4Vt/CBpeuIwZg9ZuKpQTdKP
am/xu+AUSs/uJOZTZ2CsjJE5Vm5njleV99Uu3VizNEqiX16Da0FbedZAibsq
hfGiUKVi7RZJ1SpVTlAcG6971v/g2AFw5KZefGPKtMHRy/bs61PS20K0ZioS
uGx+HKZcb9Bk/3BsEBV8ZE2f97/RPAO8NdOmd6zd/Z2LigFh8dR8cPcp19xY
2FpsnBk6FmZwhQQZwFmM1V+NBIzmhyeaP8PDGJo04DGye5/s4rfaoHVV3fCa
uK3rSO+r8GHa7op169bxqgv1eIz8/VRNTc0jtbW12O5Z1q4erOHtCvQIVbt0
aJHKCek4yZKbP3XwSZLmcSKP9by8XT1IE+ffqlpPpKbrfR5r8Hndz5h0evyG
lQsXafwq0VSvMFMdU5WR9Hvvp6mNT/uzFbNRpYTDeBF4gQ6eS6+qjqmQsE+i
Fy61m9v3FdqGiGAOLw2RS+0KQ4TVxxJf+gBhRIZcDR+rBKPDy2kJu8Tg++Cj
HS8qU3ynddEG8SLHLhHruja8jtcMpmYOHEn7Rfb9duhzOl1F68bWHG+0DryY
9QEj7/+gI5bZ\
\>"],ExpressionUUID->"05d586c8-1dc2-4e87-b1f3-deaf0ca133fd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figura 2", "Section",
 CellChangeTimes->{{3.7971961361072187`*^9, 
  3.7971961370632*^9}},ExpressionUUID->"560ca463-5223-42f5-b25a-3777af8dc608"],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=1", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 
  3.797196194549331*^9}},ExpressionUUID->"7b7084ed-8e3d-4779-908f-\
bb0184f0e09f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "1"}], ";", 
  RowBox[{"NB", "=", "3"}], ";", " ", 
  RowBox[{"NE", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971970038159904`*^9, 
  3.797197005983836*^9}, {3.797197370830141*^9, 
  3.7971973770336695`*^9}},ExpressionUUID->"a8f77492-6a2c-44b1-9a6a-\
fc7158f7c57d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso1Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.7971973816924305`*^9, 
  3.797197422666835*^9}},ExpressionUUID->"823771ab-cd1e-4a8e-857d-\
a8e79bd6f7c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.099418`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "5.550572805386318`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797196948053999*^9, 3.797197009846819*^9, {3.797197383200017*^9, 
   3.797197423614253*^9}},ExpressionUUID->"6143b677-4678-459b-ad35-\
d3fa06b5b84e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso1Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
  3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
  3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966728157516`*^9}, {
  3.797197402992544*^9, 
  3.7971974031423254`*^9}},ExpressionUUID->"42d76ae7-3c41-42c5-b037-\
e0c8d4c5501f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3158612`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0032933320915302946`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.007446449708894232`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.01582785264147725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.03164394903470986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.059548495258019175`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.10557984067198795`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.17660527841450083`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.27923140194760887`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.41840975757147986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.5962193901306668`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.8113358412275173`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.0594233957469419`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.3342610433380135`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "1.6291151775377728`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "1.9378703154832322`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.255659425982073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "2.579003866682834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "2.9056316654694476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.2341662336801984`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "3.5638209167210597`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "3.894162363996845`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.224953215183761`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "4.556058983456063`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "4.887397846101055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.218915449888986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "5.550572805385224`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 3.797196721173654*^9, 3.7971970705408063`*^9, 
   3.797197409580599*^9, {3.7971977014226184`*^9, 
   3.797197706974448*^9}},ExpressionUUID->"b17463fa-9958-46dc-a334-\
658095f79ca1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso1Fig2.mat\>\"\
", ",", "ascCaso1Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.797197788741314*^9, 
  3.797197797100286*^9}},ExpressionUUID->"e9a1a1dd-c923-426c-94a4-\
c3407b36b887"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso1Fig2.mat\"\>\
"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.7971977991861205`*^9},ExpressionUUID->"a35a1695-89ac-4269-a357-\
d48f6fc3dae3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso1Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.7971974332817154`*^9, 
  3.7971974334459457`*^9}},ExpressionUUID->"1522f03e-e669-49a8-874a-\
4d33ee1d80e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1832943`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.7563154725712025`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "1.7597370441049938`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.7631586156387851`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.23341981282742363`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.2299982412936323`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.226576669759841`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.2231550982260497`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.2197335266922575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.216311955158467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "6.212890383624677`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755783604393`*^9, 3.7971816641966796`*^9, 3.797181749672027*^9, 
   3.7971818615537243`*^9, 3.797185613816228*^9, 3.797185664983117*^9, 
   3.7971857166922054`*^9, 3.7971874765192657`*^9, 3.7971875813159027`*^9, 
   3.79718761152571*^9, 3.797192575694603*^9, 3.7971927941578536`*^9, 
   3.797192928755206*^9, 3.7971938009200296`*^9, 3.7971967235472565`*^9, 
   3.797197097382638*^9, {3.797197430751954*^9, 
   3.7971974338704696`*^9}},ExpressionUUID->"a9d714e4-fbd1-480b-8603-\
4ef3ad20af9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso1Fig2.\
mat\>\"", ",", "ascAsinCaso1Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.7971978041603675`*^9, 
  3.7971978076912146`*^9}},ExpressionUUID->"5b2c092e-9a21-45fc-8f37-\
cc3ed00c0cb2"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso1Fig2.\
mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 
  3.7971978082959623`*^9},ExpressionUUID->"42bf67a7-2d4f-4391-ba8f-\
e91d2e054fd4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=2", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 3.797196194549331*^9}, {
  3.7971966877190514`*^9, 
  3.797196687780308*^9}},ExpressionUUID->"ecf99e0f-b2bb-488b-85d0-\
bad59dd7d0d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "3"}], ";", " ", 
  RowBox[{"NE", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971966919849305`*^9, 
  3.7971966924099045`*^9}, {3.797197019266163*^9, 3.797197021133456*^9}, {
  3.7971974415217676`*^9, 
  3.797197444232908*^9}},ExpressionUUID->"fe29701b-4a82-41f5-912f-\
d7134ec2dfc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso2Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.797196698915597*^9, 3.797196699207177*^9}, {3.7971974472121024`*^9, 
  3.797197447487415*^9}},ExpressionUUID->"e2d1221e-dd09-417e-9345-\
788e48ee814a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7621746`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "5.99858781608937`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797196728691151*^9, 3.797196998686595*^9, 3.7971970417532697`*^9, 
   3.797197448581624*^9},ExpressionUUID->"3cf8e130-5393-4a82-b642-\
06b5ca8a8948"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso2Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
  3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
  3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966964667826`*^9}, {
  3.7971974525450993`*^9, 
  3.79719745273911*^9}},ExpressionUUID->"0ef5b05f-4f5d-44d2-9dbf-\
af0716f67fea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.5891942`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.0059051629197410865`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.013141313153335946`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.027432795929170063`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.053738909035993966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.0988396470750084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.17082300294023312`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.27777082045170465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.4258213701666727`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.6172777478845582`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.8496822888638642`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.1164459934381359`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.4087970051579444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.7180833679196459`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.037408059803736`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.362163087607453`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.689704905441343`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.0186960005490024`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.348513295875164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.6788683274456133`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.00961330609664`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.340658096166802`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.671938895916536`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.003406898212543`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.335023678908447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.66675873675792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "5.998587816088688`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 3.7971967777567387`*^9, 3.7971970882580967`*^9, 
   3.7971972450317364`*^9, 
   3.7971974645184727`*^9},ExpressionUUID->"1bc3f858-e4cc-4ba0-8ebf-\
8f8dbaa255a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso2Fig2.mat\>\"\
", ",", "ascCaso2Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.7971978155966043`*^9, 
  3.7971978188231745`*^9}},ExpressionUUID->"58833f78-1346-4907-b528-\
d0822e75f8be"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso2Fig2.mat\"\>\
"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.797197819412686*^9},ExpressionUUID->"9ab980ad-e500-4e6d-9ae9-\
a48ccdc5a79c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso2Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.797196703734293*^9, 
  3.797196704013487*^9}, {3.7971974570881214`*^9, 
  3.7971974572240343`*^9}},ExpressionUUID->"bdf11f90-4f34-47ae-8759-\
ddaddf297c70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8564002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.307638233849999`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "1.3110598053837905`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.3144813769175818`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.6820970515486269`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.6786754800148356`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.6752539084810443`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.671832336947253`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.66841076541346`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.66498919387967`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "6.6615676223458795`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 3.7971938009200296`*^9, 
  3.7971967799528346`*^9, 3.797197259588298*^9, 
  3.7971974654557047`*^9},ExpressionUUID->"ced4ab18-6e97-4689-a9aa-\
c4b2d4245c26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso2Fig2.\
mat\>\"", ",", "ascAsinCaso2Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.7971978227601323`*^9, 
  3.797197828690694*^9}},ExpressionUUID->"0ac55b86-802b-48ad-9baf-\
d6910fc3a9b6"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso2Fig2.\
mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 
  3.7971978300940905`*^9},ExpressionUUID->"43cab034-1b59-4897-8eb1-\
404e39a70642"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=3", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 3.797196194549331*^9}, {
  3.7971966877190514`*^9, 
  3.7971967142829657`*^9}},ExpressionUUID->"3ef5d7f2-45d5-48fe-a7cf-\
ed902e705dd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "3"}], ";", 
  RowBox[{"NB", "=", "3"}], ";", " ", 
  RowBox[{"NE", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971966919849305`*^9, 
  3.7971967211255445`*^9}, {3.7971970284178553`*^9, 3.7971970301634183`*^9}, {
  3.7971973284276857`*^9, 3.7971973323383813`*^9}, {3.7971974750065517`*^9, 
  3.797197477326609*^9}},ExpressionUUID->"a25b221e-1cf7-414d-a491-\
c16ba2c664a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso3Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.797196698915597*^9, 3.7971967175537014`*^9}, {3.7971974808056917`*^9, 
  3.797197481106083*^9}},ExpressionUUID->"917eeb82-442e-4928-b761-\
2bbb5221f9ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4281536`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "6.2075619774586785`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797196936364395*^9, 3.797197316321702*^9, 
   3.7971974838775144`*^9},ExpressionUUID->"cc1c7b8a-5f2e-44a8-b976-\
315dad0172ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso3Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
  3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
  3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966964667826`*^9}, {
  3.7971967405126934`*^9, 3.7971967408100977`*^9}, {3.7971974846045585`*^9, 
  3.7971974849166017`*^9}},ExpressionUUID->"267e8995-2092-45ed-968a-\
e535402c6a3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29.5107713`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.00810491752220265`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.017826403228656536`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.03673022976045828`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.07091919820936711`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.12837846990470103`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.2180440484966297`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.3479355726702078`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.522793449147152`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.7422437711802556`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.0005899498808923`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.288561395895473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.596156632247911`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.9150909906096976`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.239847514787776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.567397691944761`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.89633005685575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.226051522852336`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.5563072901098134`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.8869651600559605`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.217938355794401`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.54916168341361`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.8805838893692295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.212164251887563`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.543870365113722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.8756764438485005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.207561977458095`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 
   3.7971975171641455`*^9},ExpressionUUID->"848964e3-012d-4063-ae1e-\
1d64147962b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso3Fig2.mat\>\"\
", ",", "ascCaso3Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.7971978370365815`*^9, 
  3.7971978406177244`*^9}},ExpressionUUID->"be196bc3-6de7-4a62-a584-\
f99993200c61"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso3Fig2.mat\"\>\
"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.7971978410807157`*^9},ExpressionUUID->"f587466d-ed8d-4d82-be1b-\
74231e972ffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso3Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.797196703734293*^9, 
  3.797196704013487*^9}, {3.797196744038352*^9, 3.797196744338917*^9}, {
  3.797197496221754*^9, 
  3.7971974965021534`*^9}},ExpressionUUID->"93ad1c6f-962a-4cda-9a14-\
b8d01bb84307"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0130585`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.0984456999767502`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "1.1018672715105415`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.10528884304433284`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.8912895854218759`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.8878680138880846`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.8844464423542933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.881024870820502`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.87760329928671`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.874181727752919`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "6.870760156219129`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 3.7971938009200296`*^9, 
  3.7971975202487173`*^9},ExpressionUUID->"5c25d5e3-e963-48bc-8685-\
de05e0d566e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso3Fig2.\
mat\>\"", ",", "ascAsinCaso3Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.797197845845616*^9, 
  3.7971978490486383`*^9}},ExpressionUUID->"3ebec123-e0b5-4987-bda7-\
81c82410b7e4"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso3Fig2.\
mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 
  3.7971978498156796`*^9},ExpressionUUID->"51777577-f0e9-4e2f-a882-\
587246684994"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=4", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 3.797196194549331*^9}, {
  3.7971966877190514`*^9, 3.7971967142829657`*^9}, {3.7971967505566273`*^9, 
  3.797196750998898*^9}},ExpressionUUID->"7004130b-888b-48d8-afb9-\
047e0e21ab19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "4"}], ";", 
  RowBox[{"NB", "=", "3"}], ";", " ", 
  RowBox[{"NE", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971966919849305`*^9, 
  3.7971967211255445`*^9}, {3.79719675325945*^9, 3.7971967536160603`*^9}, {
  3.797197034226822*^9, 3.7971970370827303`*^9}, {3.7971975039893847`*^9, 
  3.797197508193797*^9}},ExpressionUUID->"41efa5f6-1718-4b52-8f2a-\
81138c6c429b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso4Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.797196698915597*^9, 3.7971967175537014`*^9}, {3.797196756336224*^9, 
  3.797196756689791*^9}, {3.797197511123122*^9, 
  3.7971975114013305`*^9}},ExpressionUUID->"9dbe9fe5-979c-4a46-afe4-\
ea964d3e541e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.0044838`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "6.337932807841204`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797197526484502*^9},ExpressionUUID->"0a816224-52dc-442b-84dd-\
de5888711bda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso4Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
   3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
   3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966964667826`*^9}, {
   3.7971967405126934`*^9, 3.7971967408100977`*^9}, {3.7971967732875843`*^9, 
   3.797196773514738*^9}, 
   3.797197514592828*^9},ExpressionUUID->"adebd573-704c-4d97-b253-\
d08f15de7445"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"92.6946111`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.010021839684675786`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.021839662168052745`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.04454385797635796`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.08505454477017703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.15211516853178375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.25500746902312266`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.4012916612300498`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.5942556448260746`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.8313484316691868`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.1047079377121398`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.4037416203392368`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.7183623422082461`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.0411615633463285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.367809711784489`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.6962441734313787`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.0256239805506273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.3556172311846995`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.686067038060365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.016874606621248`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.347966127315854`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.679283492443832`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.010780489718999`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.342420328925742`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.674173729858305`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.006017398231427`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.337932807842073`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 
   3.7971976192998333`*^9},ExpressionUUID->"d7635f76-9ebb-4585-b539-\
95a19e2747bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso4Fig2.mat\>\"\
", ",", "ascCaso4Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.797197857740486*^9, 
  3.7971978664908376`*^9}},ExpressionUUID->"36162dcf-29d0-4ea6-abbe-\
5c2457e5a263"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascCaso4Fig2.mat\"\>\
"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.797197867004196*^9},ExpressionUUID->"e87052fe-dcb2-4df2-95d5-\
9f9011f3b0d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso4Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.797196703734293*^9, 
  3.797196704013487*^9}, {3.797196744038352*^9, 3.797196744338917*^9}, {
  3.7971967788372784`*^9, 3.797196779064792*^9}, {3.7971975336553345`*^9, 
  3.797197533930748*^9}},ExpressionUUID->"6e8d2af4-2e24-4533-b1fb-\
e9f64191a142"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.1167584`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "1.9679593393728294`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "0.9713809109066207`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.02519751755958799`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.0217759460257967`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.0183543744920054`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.014932802958214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.011511231424423`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.008089659890631`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.004668088356841`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.00124651682305`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 3.7971938009200296`*^9, 
  3.79719762848868*^9},ExpressionUUID->"7a5bc1ea-08c0-43d8-8245-1a86f5be2a20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso4Fig2.\
mat\>\"", ",", "ascAsinCaso4Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.7971978713160553`*^9, 
  3.797197874511455*^9}},ExpressionUUID->"6311f6a6-7d22-4270-8936-\
3a62370df893"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6\\\\ascAsinCaso4Fig2.\
mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 
  3.797197875251914*^9},ExpressionUUID->"5ad33727-d8ab-49b1-bc79-\
5037f185be70"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graficas", "Subsubsection",
 CellChangeTimes->{{3.7971816821775827`*^9, 
  3.7971816830273695`*^9}},ExpressionUUID->"7ab702bc-c186-40a0-8433-\
11d10725608a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ascCaso1Fig2", ",", "ascAsinCaso1Fig2", ",", "ascCaso2Fig2", ",", 
     "ascAsinCaso2Fig2", ",", "ascCaso3Fig2", ",", "ascAsinCaso3Fig2", ",", 
     "ascCaso4Fig2", ",", "ascAsinCaso4Fig2"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", "Black", "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", "Dashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", "Red", "]"}], ",", 
      RowBox[{"Directive", "[", "Green", "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Gamma]B\>\"", ",", "20"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<PDF\>\"", ",", "20"}], "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", "\"\<\[FilledCircle]\>\"", ",", 
      "\"\<\[FilledCircle]\>\"", ",", "\"\<\[FilledCircle]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<PLS Exacto\>\"", ",", "12"}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<pls analitico\>\"", ",", "12"}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<SOP Mistura\>\"", ",", "12"}], "]"}], "]"}]}], "}"}],
         ",", 
        RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"LegendFunction", "\[Rule]", "\"\<Frame\>\""}], ",", 
        RowBox[{"LegendMargins", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
           RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "35"}], ",", "0"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971755365533123`*^9, 3.7971755467404466`*^9}, 
   3.7971816763292303`*^9, {3.797181725824817*^9, 3.7971817817801285`*^9}, {
   3.797181940684041*^9, 3.7971819447621326`*^9}, {3.797182041253005*^9, 
   3.7971820444703984`*^9}, {3.7971825874104576`*^9, 3.7971826172895284`*^9}, 
   3.7971827629738145`*^9, {3.797182855234995*^9, 3.7971828616797523`*^9}, {
   3.797182930980364*^9, 3.797182931325441*^9}, {3.797183664838595*^9, 
   3.79718368205455*^9}, {3.797184202125348*^9, 3.7971842022721357`*^9}, {
   3.797184322928097*^9, 3.7971843254036856`*^9}, {3.797184489492017*^9, 
   3.797184493581894*^9}, {3.797184635611705*^9, 3.7971846357043285`*^9}, {
   3.7971847668941064`*^9, 3.7971847702288475`*^9}, {3.797185479741311*^9, 
   3.797185480202778*^9}, {3.797185526142518*^9, 3.797185529524928*^9}, {
   3.7971858341084166`*^9, 3.7971858721800985`*^9}, {3.797186093860078*^9, 
   3.797186096383396*^9}, {3.79718634330519*^9, 3.797186343660465*^9}, {
   3.7971863784003305`*^9, 3.797186382441004*^9}, {3.7971865432140484`*^9, 
   3.797186544006167*^9}, {3.797186579283971*^9, 3.7971865813492937`*^9}, {
   3.797186654608817*^9, 3.7971866854225397`*^9}, {3.7971869366376247`*^9, 
   3.79718693678892*^9}, {3.7971871033846955`*^9, 3.797187107822178*^9}, {
   3.797187493544454*^9, 3.7971874964948635`*^9}, {3.7971884571663165`*^9, 
   3.7971884597413545`*^9}, {3.7971887562314854`*^9, 3.797188758149753*^9}, {
   3.797188886905961*^9, 3.7971888871095*^9}, {3.797188970394789*^9, 
   3.797188972689865*^9}, {3.797189025200612*^9, 3.7971890273050375`*^9}, {
   3.7971904326089425`*^9, 3.7971904550544963`*^9}, {3.7971915276422553`*^9, 
   3.797191543933675*^9}, {3.7971916478095818`*^9, 3.797191649682025*^9}, {
   3.797191824072301*^9, 3.7971918259995794`*^9}, {3.797192085969283*^9, 
   3.797192088640744*^9}, {3.7971922495885153`*^9, 3.797192254482102*^9}, {
   3.797192287820348*^9, 3.7971922898198633`*^9}, {3.7971923559495587`*^9, 
   3.7971923561486387`*^9}, {3.7971925852428875`*^9, 
   3.7971926020239697`*^9}, {3.797192681318548*^9, 3.797192685496316*^9}, 
   3.7971927192696514`*^9, {3.7971929984554176`*^9, 3.7971930083689537`*^9}, {
   3.7971930829878635`*^9, 3.797193091762285*^9}, {3.7971932127497253`*^9, 
   3.797193249725477*^9}, {3.7971933163837337`*^9, 3.7971933379759674`*^9}, {
   3.797193985689983*^9, 3.7971939897111993`*^9}, {3.7971955767390766`*^9, 
   3.7971955816511116`*^9}, {3.7971968109417353`*^9, 
   3.7971968423874893`*^9}, {3.797197670871225*^9, 3.797197674574583*^9}, {
   3.797197719240905*^9, 
   3.797197761889611*^9}},ExpressionUUID->"d9bc1895-3a87-45ad-aa59-\
5799a3a8787f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPOdRIm835l2UN4H+xNHDvltRvqoHwGBxa5G6a6
phOgfA4HzysFexYZL4DyBRxkmwPfK9eug/JFHKZMO3vKnX03lC/h4Lquu5hh
9jEoX8bhUOqNpLf3LkL5Cg4PDd12WB6/BeUrOdx33b3eSuQxlK/iULeIZWrZ
t5dQvpqD5uzQT6mfP0D5Gg7vs6ZLK0V+hfK1HHyF+oVvC/yC8nUc1GzO+bYw
/ofy9Rzm8vloT+dmcoDwDRxCPGqPn1nIAuUbOmT7dV/YbccO5Rs5yN+/3T3p
PieUb+zA8bGga0sTD5Rv4rCi8OsMO3V+KN/UYWLCTqWoZwJQvpnDr5hNbemW
QlC+ucNn3TjWTT3CUL6FA0uxerz2AxEo39LB6mRL9EljMQcA3NNnjA==
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{8.297336347566734, 0.}, {9., 0.23341981282742363`}, {12., 
         1.2299982412936323`}, {15., 2.226576669759841}, {18., 
         3.2231550982260497`}, {21., 4.2197335266922575`}, {24., 
         5.216311955158467}, {27., 6.212890383624677}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPsax5JMhtU2EN4H+yTth4yvPqyC8pncPCSzToa
Lj4HyudweKuyauKq5tVQvoBDsf0e6T7fnVC+iIOFcYtp+92jUL6Ew42H6c7/
j12E8mUcvhZsdlvhcBvKV3BoP1fmvPfAYyhfyWGRSujLGQavoXwVhw6hyMpv
dz5C+WoOSzfV7srr+gblazjYOAf8can9DeVrOfzeenrGHB8GBwhfx8Fy74lD
W58yQfl6DlbiaYwtLaxQvoGDe8p2MS81Dijf0MGO60DYwZNcUL6RQ0JUa0tQ
Hi+Ub+zQqMUrdINTAMo3cdgz90bl1RhBKN/U4UzN7/0CG4SgfDOHmLmCkrXM
IlC+uUObQWORQLgolG/h4HEq6eyhVWJQvqXDReWPZ3v/iTsAAA/XaxU=
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[{{6.946683275299025, 0.}, {9., 0.6820970515486269}, {
         12., 1.6786754800148356`}, {15., 2.6752539084810443`}, {18., 
         3.671832336947253}, {21., 4.66841076541346}, {24., 
         5.66498919387967}, {27., 6.6615676223458795`}}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPW8/rm+s9ssIfwPtgXBdeuFnWcBOUzOIiwGP73
PbcIyudwYDzwfcsh9U1QvoDDBvUHK7bkHYDyRRz+b9rAc+/FaShfwuHBp7wJ
k12uQfkyDi5nrwTv3PUAyldw+Ccfw1R24DmUr+TQJVs+O4vpA5Sv4tCl+qT3
09wvUL6aw76jOZ23O39C+RoOe9oiis2W/IPytRw2BDXomL5mdIDwdRxsr4ie
Ze9igfL1HLQ+HBFfr80O5Rs4vH1yTvLLOU4o39AhPqnHJrCYB8o3crjGO9Og
UYIfyjd28N9ZZa19XwDKN3GwermzINxICMo3ddj9rOLE9lZhKN/MQezzm6mO
N0WgfHMHl62xUW90xKB8C4fblxOCNzaIQ/mWDjm+LQrdVyQcAG32bws=
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{6.316950999651011, 0.}, {9., 0.8912895854218759}, {12., 
         1.8878680138880846`}, {15., 2.8844464423542933`}, {18., 
         3.881024870820502}, {21., 4.87760329928671}, {24., 
         5.874181727752919}, {27., 6.870760156219129}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMxAh29IW0t9hDeB/vvTwRfK8VOg/IZHBxY6m4V
n1sG5XM4sDNqVSgd2wrlCzisecbR2lRxGMoXcdik+eYGV9AFKF/CQe+/h8Xh
dTehfBmH9J3/M1VYHkP5Cg4zjDezZcx6BeUrOYitZ7R+tOYjlK/icNnx29Gd
pd+gfDWHZ6nPmzLrfkP5Gg4XUpubfUIYHCB8LYeH8rfM3T4yQfk6DrsixMtf
TGSF8vUcJq4qjqgy4YDyDRxWrTh3w/cGF5Rv6LBhpdR2gVpeKN/I4arHusnu
ggJQvrHD3f3N1oEpglC+iYMyZ7P4tO1CUL6pw2KZbC4ubhEo38zh0yOP/MVx
olC+uYOXo9rMqE1iUL6Fw/LCQzmabBJQvqVDxtbrfNxRkg4ADRpmuw==
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[{{5.924147913982941, 0.}, {6., 0.02519751755958799}, {
         9., 1.0217759460257967`}, {12., 2.0183543744920054`}, {15., 
         3.014932802958214}, {18., 4.011511231424423}, {21., 
         5.008089659890631}, {24., 6.004668088356841}, {26.996247610461623`, 
         7.}}]}}, {
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGZiQADnOgmTeb+y7CG8D/Ymjp3y2g11UD6DA4vc
DVNd0wlQPoeD55WCPYuMF0D5Ag6yzYHvlWvXQfkiDlOmnT3lzr4bypdwcF3X
Xcww+xiUL+NwKPVG0tt7F6F8BYeHhm47LI/fgvKVHO677l5vJfIYyldxqFvE
MrXs20soX81Bc3bop9TPH6B8DYf3WdOllSK/QvlaDr5C/cK3BX5B+ToOajbn
fFsY/0P5eg5z+Xy0p3MzOUD4Bg4hHrXHzyxkgfINHbL9ui/stmOH8o0c5O/f
7p50nxPKN3bg+FjQtaWJB8o3cVhR+HWGnTo/lG/qMDFhp1LUMwEo38zhV8ym
tnRLISjf3OGzbhzrph5hKN/CgaVYPV77gQiUb+lgdbIl+qSxmINKjmOFzQwF
B1g8JQXqhKeflIbz+fa1n+1zkYTztz9ZcyV4kzicP2dZpCjXfysHWLgDAPV6
eCI=
         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{9., 0.23341981282742363`}}, {{12., 
         1.2299982412936323`}}, {{15., 2.226576669759841}}, {{18., 
         3.2231550982260497`}}, {{21., 4.2197335266922575`}}, {{24., 
         5.216311955158467}}, {{27., 6.212890383624677}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQAD2NY8kmQ0q7CG8D/ZJWw8ZXn3ZBeUzOHjJ
Zh0NF58D5XM4vFVZNXFV82ooX8Ch2H6PdJ/vTihfxMHCuMW0/e5RKF/C4cbD
dOf/xy5C+TIOXws2u61wuA3lKzi0nytz3nvgMZSv5LBIJfTlDIPXUL6KQ4dQ
ZOW3Ox+hfDWHpZtqd+V1fYPyNRxsnAP+uNT+hvK1HH5vPT1jjg+DA4Sv42C5
98ShrU+ZoHw9ByvxNMaWFlYo38DBPWW7mJcaB5Rv6GDHdSDs4EkuKN/IISGq
tSUojxfKN3Zo1OIVusEpAOWbOOyZe6PyaowglG/qcKbm936BDUJQvplDzFxB
yVpmESjf3KHNoLFIIFwUyrdw8DiVdPbQKjEo39LhovLHs73/xB0AGkdrFw==

         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{9., 0.6820970515486269}}, {{12., 
         1.6786754800148356`}}, {{15., 2.6752539084810443`}}, {{18., 
         3.671832336947253}}, {{21., 4.66841076541346}}, {{24., 
         5.66498919387967}}, {{27., 6.6615676223458795`}}}]}, 
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQADreX1z/Wc22EN4H+yLgmtXizpOgvIZHERY
DP/7nlsE5XM4MB74vuWQ+iYoX8Bhg/qDFVvyDkD5Ig7/N23guffiNJQv4fDg
U96EyS7XoHwZB5ezV4J37noA5Ss4/JOPYSo78BzKV3Loki2fncX0AcpXcehS
fdL7ae4XKF/NYd/RnM7bnT+hfA2HPW0RxWZL/kH5Wg4bghp0TF8zOkD4Og62
V0TPsnexQPl6Dlofjoiv12aH8g0c3j45J/nlHCeUb+gQn9RjE1jMA+UbOVzj
nWnQKMEP5Rs7+O+ssta+LwDlmzhYvdxZEG4kBOWbOux+VnFie6swlG/mIPb5
zVTHmyJQvrmDy9bYqDc6YlC+hcPtywnBGxvEoXxLhxzfFoXuKxIOAHhmbw0=

         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{9., 0.8912895854218759}}, {{12., 
         1.8878680138880846`}}, {{15., 2.8844464423542933`}}, {{18., 
         3.881024870820502}}, {{21., 4.87760329928671}}, {{24., 
         5.874181727752919}}, {{27., 6.870760156219129}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIAYgY7ekLYWewjvg/33J4KvlWKnQfkMDg4s
dbeKzy2D8jkc2Bm1KpSObYXyBRzWPONobao4DOWLOGzSfHODK+gClC/hoPff
w+LwuptQvoxD+s7/mSosj6F8BYcZxpvZMma9gvKVHMTWM1o/WvMRyldxuOz4
7ejO0m9QvprDs9TnTZl1v6F8DYcLqc3NPiEMDhC+lsND+Vvmbh+ZoHwdh10R
4uUvJrJC+XoOE1cVR1SZcED5Bg6rVpy74XuDC8o3dNiwUmq7QC0vlG/kcNVj
3WR3QQEo39jh7v5m68AUQSjfxEGZs1l82nYhKN/UYbFMNhcXtwiUb+bw6ZFH
/uI4USjf3MHLUW1m1CYxKN/CYXnhoRxNNgko39IhY+t1Pu4oSQcAF4pmvQ==

         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{6., 0.02519751755958799}}, {{9., 
         1.0217759460257967`}}, {{12., 2.0183543744920054`}}, {{15., 
         3.014932802958214}}, {{18., 4.011511231424423}}, {{21., 
         5.008089659890631}}, {{24., 
         6.004668088356841}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"PLS Exacto\"", 12, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["PLS Exacto", 12]]],InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"pls analitico\"", 12, StripOnInput -> False], 
           TextForm]], "InlineText"], 
        Text[
         Style["pls analitico", 12]]],InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"SOP Mistura\"", 12, StripOnInput -> False], TextForm]],
          "InlineText"], 
        Text[
         Style["SOP Mistura", 12]]]},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
           False], {
          FontFamily -> "Times", FontSize -> 12, FontFamily -> "Arial"}, 
          StripOnInput -> False], Background -> Automatic, RoundingRadius -> 
         2, ContentPadding -> True, FrameMargins -> {{8, 8}, {0.5, 0.5}}, 
         FrameStyle -> Thickness[0.01], StripOnInput -> False], 
        TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\"", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}]}],
                "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "\"Frame\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"8", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.5`", ",", "0.5`"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.01, 0.99}], ImageScaled[{0, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{-35., 0.},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"PDF\"", 20, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["PDF", 20]]], TraditionalForm], None}, {
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"\[Gamma]B\"", 20, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["\[Gamma]B", 20]]], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->700,
   LabelStyle->Directive[
     GrayLevel[0], FontSize -> 18],
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 25}, {0, 7}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPOdRIm835l2UN4H+xNHDvltRvqoHwGBxa5G6a6
phOgfA4HzysFexYZL4DyBRxkmwPfK9eug/JFHKZMO3vKnX03lC/h4Lquu5hh
9jEoX8bhUOqNpLf3LkL5Cg4PDd12WB6/BeUrOdx33b3eSuQxlK/iULeIZWrZ
t5dQvpqD5uzQT6mfP0D5Gg7vs6ZLK0V+hfK1HHyF+oVvC/yC8nUc1GzO+bYw
/ofy9Rzm8vloT+dmcoDwDRxCPGqPn1nIAuUbOmT7dV/YbccO5Rs5yN+/3T3p
PieUb+zA8bGga0sTD5Rv4rCi8OsMO3V+KN/UYWLCTqWoZwJQvpnDr5hNbemW
QlC+ucNn3TjWTT3CUL6FA0uxerz2AxEo39LB6mRL9EljMQcA3NNnjA==
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{8.297336347566734, 0.}, {9., 0.23341981282742363`}, {12., 
          1.2299982412936323`}, {15., 2.226576669759841}, {18., 
          3.2231550982260497`}, {21., 4.2197335266922575`}, {24., 
          5.216311955158467}, {27., 6.212890383624677}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPsax5JMhtU2EN4H+yTth4yvPqyC8pncPCSzToa
Lj4HyudweKuyauKq5tVQvoBDsf0e6T7fnVC+iIOFcYtp+92jUL6Ew42H6c7/
j12E8mUcvhZsdlvhcBvKV3BoP1fmvPfAYyhfyWGRSujLGQavoXwVhw6hyMpv
dz5C+WoOSzfV7srr+gblazjYOAf8can9DeVrOfzeenrGHB8GBwhfx8Fy74lD
W58yQfl6DlbiaYwtLaxQvoGDe8p2MS81Dijf0MGO60DYwZNcUL6RQ0JUa0tQ
Hi+Ub+zQqMUrdINTAMo3cdgz90bl1RhBKN/U4UzN7/0CG4SgfDOHmLmCkrXM
IlC+uUObQWORQLgolG/h4HEq6eyhVWJQvqXDReWPZ3v/iTsAAA/XaxU=
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{6.946683275299025, 0.}, {9., 0.6820970515486269}, {12., 
          1.6786754800148356`}, {15., 2.6752539084810443`}, {18., 
          3.671832336947253}, {21., 4.66841076541346}, {24., 
          5.66498919387967}, {27., 6.6615676223458795`}}]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQPW8/rm+s9ssIfwPtgXBdeuFnWcBOUzOIiwGP73
PbcIyudwYDzwfcsh9U1QvoDDBvUHK7bkHYDyRRz+b9rAc+/FaShfwuHBp7wJ
k12uQfkyDi5nrwTv3PUAyldw+Ccfw1R24DmUr+TQJVs+O4vpA5Sv4tCl+qT3
09wvUL6aw76jOZ23O39C+RoOe9oiis2W/IPytRw2BDXomL5mdIDwdRxsr4ie
Ze9igfL1HLQ+HBFfr80O5Rs4vH1yTvLLOU4o39AhPqnHJrCYB8o3crjGO9Og
UYIfyjd28N9ZZa19XwDKN3GwermzINxICMo3ddj9rOLE9lZhKN/MQezzm6mO
N0WgfHMHl62xUW90xKB8C4fblxOCNzaIQ/mWDjm+LQrdVyQcAG32bws=
          "]]}, {
         Hue[0.8503398874989481, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{6.316950999651011, 0.}, {9., 0.8912895854218759}, {12., 
          1.8878680138880846`}, {15., 2.8844464423542933`}, {18., 
          3.881024870820502}, {21., 4.87760329928671}, {24., 
          5.874181727752919}, {27., 6.870760156219129}}]}, {
         Hue[0.08640786499873876, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMxAh29IW0t9hDeB/vvTwRfK8VOg/IZHBxY6m4V
n1sG5XM4sDNqVSgd2wrlCzisecbR2lRxGMoXcdik+eYGV9AFKF/CQe+/h8Xh
dTehfBmH9J3/M1VYHkP5Cg4zjDezZcx6BeUrOYitZ7R+tOYjlK/icNnx29Gd
pd+gfDWHZ6nPmzLrfkP5Gg4XUpubfUIYHCB8LYeH8rfM3T4yQfk6DrsixMtf
TGSF8vUcJq4qjqgy4YDyDRxWrTh3w/cGF5Rv6LBhpdR2gVpeKN/I4arHusnu
ggJQvrHD3f3N1oEpglC+iYMyZ7P4tO1CUL6pw2KZbC4ubhEo38zh0yOP/MVx
olC+uYOXo9rMqE1iUL6Fw/LCQzmabBJQvqVDxtbrfNxRkg4ADRpmuw==
          "]]}, {
         Hue[0.3224758424985268, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{5.924147913982941, 0.}, {6., 0.02519751755958799}, {9., 
          1.0217759460257967`}, {12., 2.0183543744920054`}, {15., 
          3.014932802958214}, {18., 4.011511231424423}, {21., 
          5.008089659890631}, {24., 6.004668088356841}, {26.996247610461623`, 
          7.}}]}}, {{
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGZiQADnOgmTeb+y7CG8D/Ymjp3y2g11UD6DA4vc
DVNd0wlQPoeD55WCPYuMF0D5Ag6yzYHvlWvXQfkiDlOmnT3lzr4bypdwcF3X
Xcww+xiUL+NwKPVG0tt7F6F8BYeHhm47LI/fgvKVHO677l5vJfIYyldxqFvE
MrXs20soX81Bc3bop9TPH6B8DYf3WdOllSK/QvlaDr5C/cK3BX5B+ToOajbn
fFsY/0P5eg5z+Xy0p3MzOUD4Bg4hHrXHzyxkgfINHbL9ui/stmOH8o0c5O/f
7p50nxPKN3bg+FjQtaWJB8o3cVhR+HWGnTo/lG/qMDFhp1LUMwEo38zhV8ym
tnRLISjf3OGzbhzrph5hKN/CgaVYPV77gQiUb+lgdbIl+qSxmINKjmOFzQwF
B1g8JQXqhKeflIbz+fa1n+1zkYTztz9ZcyV4kzicP2dZpCjXfysHWLgDAPV6
eCI=
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{9., 
          0.23341981282742363`}}, {{12., 1.2299982412936323`}}, {{15., 
          2.226576669759841}}, {{18., 3.2231550982260497`}}, {{21., 
          4.2197335266922575`}}, {{24., 5.216311955158467}}, {{27., 
          6.212890383624677}}}]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQAD2NY8kmQ0q7CG8D/ZJWw8ZXn3ZBeUzOHjJ
Zh0NF58D5XM4vFVZNXFV82ooX8Ch2H6PdJ/vTihfxMHCuMW0/e5RKF/C4cbD
dOf/xy5C+TIOXws2u61wuA3lKzi0nytz3nvgMZSv5LBIJfTlDIPXUL6KQ4dQ
ZOW3Ox+hfDWHpZtqd+V1fYPyNRxsnAP+uNT+hvK1HH5vPT1jjg+DA4Sv42C5
98ShrU+ZoHw9ByvxNMaWFlYo38DBPWW7mJcaB5Rv6GDHdSDs4EkuKN/IISGq
tSUojxfKN3Zo1OIVusEpAOWbOOyZe6PyaowglG/qcKbm936BDUJQvplDzFxB
yVpmESjf3KHNoLFIIFwUyrdw8DiVdPbQKjEo39LhovLHs73/xB0AGkdrFw==

          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{9., 0.6820970515486269}}, {{
          12., 1.6786754800148356`}}, {{15., 2.6752539084810443`}}, {{18., 
          3.671832336947253}}, {{21., 4.66841076541346}}, {{24., 
          5.66498919387967}}, {{27., 6.6615676223458795`}}}]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQADreX1z/Wc22EN4H+yLgmtXizpOgvIZHERY
DP/7nlsE5XM4MB74vuWQ+iYoX8Bhg/qDFVvyDkD5Ig7/N23guffiNJQv4fDg
U96EyS7XoHwZB5ezV4J37noA5Ss4/JOPYSo78BzKV3Loki2fncX0AcpXcehS
fdL7ae4XKF/NYd/RnM7bnT+hfA2HPW0RxWZL/kH5Wg4bghp0TF8zOkD4Og62
V0TPsnexQPl6Dlofjoiv12aH8g0c3j45J/nlHCeUb+gQn9RjE1jMA+UbOVzj
nWnQKMEP5Rs7+O+ssta+LwDlmzhYvdxZEG4kBOWbOux+VnFie6swlG/mIPb5
zVTHmyJQvrmDy9bYqDc6YlC+hcPtywnBGxvEoXxLhxzfFoXuKxIOAHhmbw0=

          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{9., 0.8912895854218759}}, {{
          12., 1.8878680138880846`}}, {{15., 2.8844464423542933`}}, {{18., 
          3.881024870820502}}, {{21., 4.87760329928671}}, {{24., 
          5.874181727752919}}, {{27., 6.870760156219129}}}]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQIAYgY7ekLYWewjvg/33J4KvlWKnQfkMDg4s
dbeKzy2D8jkc2Bm1KpSObYXyBRzWPONobao4DOWLOGzSfHODK+gClC/hoPff
w+LwuptQvoxD+s7/mSosj6F8BYcZxpvZMma9gvKVHMTWM1o/WvMRyldxuOz4
7ejO0m9QvprDs9TnTZl1v6F8DYcLqc3NPiEMDhC+lsND+Vvmbh+ZoHwdh10R
4uUvJrJC+XoOE1cVR1SZcED5Bg6rVpy74XuDC8o3dNiwUmq7QC0vlG/kcNVj
3WR3QQEo39jh7v5m68AUQSjfxEGZs1l82nYhKN/UYbFMNhcXtwiUb+bw6ZFH
/uI4USjf3MHLUW1m1CYxKN/CYXnhoRxNNgko39IhY+t1Pu4oSQcAF4pmvQ==

          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{6., 0.02519751755958799}}, {{
          9., 1.0217759460257967`}}, {{12., 2.0183543744920054`}}, {{15., 
          3.014932802958214}}, {{18., 4.011511231424423}}, {{21., 
          5.008089659890631}}, {{24., 
          6.004668088356841}}}]}, {}}}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {-35., 0.}, PlotRange -> {{0, 25}, {0, 7}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-35., 0.}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         Text[
          Style["PDF", 20]], None}, {
         Text[
          Style["\[Gamma]B", 20]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 700, LabelStyle -> Directive[
        GrayLevel[0], FontSize -> 18], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 25}, {0, 7}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]]}, {
        Text[
         Style["PLS Exacto", 12]], 
        Text[
         Style["pls analitico", 12]], 
        Text[
         Style["SOP Mistura", 12]]}, 
       LegendMarkers -> {{"", Automatic}, {"\[FilledCircle]", Automatic}, {
         "\[FilledCircle]", Automatic}, {"\[FilledCircle]", Automatic}}, 
       Joined -> {True, True, True, True, True, True, True, True}, 
       LabelStyle -> {FontFamily -> "Times", FontSize -> 12}, LegendFunction -> 
       "Frame", LegendLayout -> "Column", 
       LegendMargins -> {{8, 8}, {0.5, 0.5}}]], {Left, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7971755784723277`*^9, 3.7971814928380404`*^9, {3.797181650058454*^9, 
   3.797181664279458*^9}, {3.7971817552181873`*^9, 3.7971817822608414`*^9}, {
   3.79718193213092*^9, 3.7971819455590005`*^9}, 3.7971821158236437`*^9, {
   3.797182362304644*^9, 3.7971823773224697`*^9}, {3.7971827406235943`*^9, 
   3.797182763882434*^9}, {3.7971828564317923`*^9, 3.797182862232276*^9}, 
   3.79718353603516*^9, {3.797183646612352*^9, 3.7971836830578556`*^9}, {
   3.797183733137887*^9, 3.7971837384955544`*^9}, 3.797183855954003*^9, 
   3.7971840054585314`*^9, 3.7971841383289866`*^9, {3.797184313875451*^9, 
   3.7971843274879313`*^9}, {3.797184484167118*^9, 3.797184494721867*^9}, 
   3.7971846363975873`*^9, 3.7971847718360305`*^9, {3.797185287189684*^9, 
   3.797185302715211*^9}, 3.7971854104140973`*^9, {3.797185470745364*^9, 
   3.797185481013446*^9}, 3.797185530606949*^9, 3.797185618865177*^9, 
   3.797185725910602*^9, {3.797185835562771*^9, 3.7971858728962517`*^9}, 
   3.7971860570352464`*^9, 3.797186189921505*^9, 3.7971862747452426`*^9, {
   3.79718633985561*^9, 3.797186344587688*^9}, 3.7971863831184487`*^9, 
   3.7971864272698836`*^9, 3.797186493645461*^9, {3.7971865687034116`*^9, 
   3.7971865821018353`*^9}, {3.7971866259905825`*^9, 3.7971866554611645`*^9}, 
   3.7971866863260927`*^9, 3.7971867640355654`*^9, 3.7971868259769783`*^9, {
   3.797186933021201*^9, 3.797186937596387*^9}, {3.7971870891691303`*^9, 
   3.797187108274285*^9}, 3.7971871449357734`*^9, 3.797187403362026*^9, 
   3.7971874970195904`*^9, {3.7971875871130447`*^9, 3.7971876151044254`*^9}, 
   3.7971876581124697`*^9, 3.7971878891554127`*^9, 3.7971880040265584`*^9, 
   3.797188075546481*^9, 3.79718812576924*^9, 3.797188321193844*^9, {
   3.797188450544758*^9, 3.7971884606723003`*^9}, {3.7971885957681236`*^9, 
   3.7971885988265142`*^9}, 3.7971886655443487`*^9, 3.7971887593419757`*^9, {
   3.797188864771063*^9, 3.7971889131553497`*^9}, 3.797188943275745*^9, 
   3.7971889768352346`*^9, 3.7971890277140017`*^9, {3.797189082968177*^9, 
   3.7971891128476458`*^9}, 3.7971891515527954`*^9, 3.7971893332048416`*^9, {
   3.797190445981203*^9, 3.7971904557137566`*^9}, {3.797191534750094*^9, 
   3.7971915740952883`*^9}, 3.7971916045603514`*^9, 3.7971916500519037`*^9, 
   3.7971918263466725`*^9, 3.7971918717744913`*^9, {3.7971919228443565`*^9, 
   3.797191940521876*^9}, {3.797191982176448*^9, 3.7971920116321096`*^9}, {
   3.797192078765625*^9, 3.7971920889907722`*^9}, 3.7971921289363403`*^9, {
   3.79719224686459*^9, 3.797192290224782*^9}, 3.797192356706647*^9, {
   3.7971925885100574`*^9, 3.797192618509534*^9}, 3.797192686341055*^9, 
   3.797192750473754*^9, {3.797192804712494*^9, 3.7971928235468802`*^9}, 
   3.7971929400444193`*^9, {3.7971930033608875`*^9, 3.7971930089408236`*^9}, {
   3.797193089331188*^9, 3.7971930920724506`*^9}, {3.7971932330897503`*^9, 
   3.7971932503368125`*^9}, {3.7971933236325636`*^9, 
   3.7971933387091646`*^9}, {3.797193969366625*^9, 3.797193990374419*^9}, {
   3.797195578106306*^9, 3.7971955823612013`*^9}, {3.7971976479433794`*^9, 
   3.797197675470722*^9}, {3.7971977096135893`*^9, 
   3.7971977632823625`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"23d90b86-699f-4dcd-8d17-4775ff61e5a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figura 2 Corregida", "Section",
 CellChangeTimes->{{3.7971961361072187`*^9, 3.7971961370632*^9}, {
  3.801090364212777*^9, 
  3.80109036798067*^9}},ExpressionUUID->"92090f40-d780-4bfb-bea1-\
949ce36804b0"],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=1", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 
  3.797196194549331*^9}},ExpressionUUID->"78a62248-d788-421c-86b3-\
2f97a1860bb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "2"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971970038159904`*^9, 
  3.797197005983836*^9}, {3.797197370830141*^9, 3.7971973770336695`*^9}, {
  3.8010911021184063`*^9, 
  3.8010911066922083`*^9}},ExpressionUUID->"91672c11-fc0b-4731-ae18-\
915b43c45682"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso1Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.7971973816924305`*^9, 
  3.797197422666835*^9}},ExpressionUUID->"3e10f0b7-fcf2-4813-821b-\
fea27a02ffd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.099418`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "5.550572805386318`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797196948053999*^9, 3.797197009846819*^9, {3.797197383200017*^9, 
   3.797197423614253*^9}},ExpressionUUID->"9ccd96db-5180-40a2-b909-\
ec935d78e6b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso1Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
  3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
  3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966728157516`*^9}, {
  3.797197402992544*^9, 
  3.7971974031423254`*^9}},ExpressionUUID->"288c004a-6fbd-49ae-867c-\
35a092eb7fe1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4681465`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.021385979762769347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.03851325404128936`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.06640553876597277`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.10969421775448351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.17373114411847812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.2640407217139984`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.38550503124899116`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.541437541337078`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.732815232800486`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.9579599315408238`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.2128324350954727`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.49186598016429`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.7890451271277743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.0988651733962995`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.416917948685533`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.7400527155111`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.0662264900989333`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.3942158800014184`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.7233279490894287`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.053178464792563`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.383549126845713`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.714306980329241`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.045363284901118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.376653863579664`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.708129842230222`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.039753005776733`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 3.797196721173654*^9, 3.7971970705408063`*^9, 
   3.797197409580599*^9, {3.7971977014226184`*^9, 3.797197706974448*^9}, 
   3.8010911176468782`*^9},ExpressionUUID->"ab13cf99-ab15-4303-9e21-\
81fb0b979f2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso1N2.mat\>\"", ",", "ascCaso1Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.797197788741314*^9, 3.797197797100286*^9}, {3.8010917841450377`*^9, 
  3.8010918190933475`*^9}},ExpressionUUID->"61d963e8-e582-48b8-869c-\
458b8cf5c187"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso1N2.mat\"\>"], "Output",
 CellChangeTimes->{
  3.797194127603315*^9, 3.797194161424897*^9, 3.7971977991861205`*^9, {
   3.8010918077484474`*^9, 
   3.8010918204888153`*^9}},ExpressionUUID->"1a36e063-dd33-4038-af2a-\
f7c13006958f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso1Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.7971974332817154`*^9, 
  3.7971974334459457`*^9}},ExpressionUUID->"870aacf3-8869-4324-8589-\
c2fa54b94f73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1546876`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "2.2672699963687197`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "1.2706915679025113`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "0.27411313943630233`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.7224652890299064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "1.719043717496115`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "2.7156221459623238`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "3.7122005744285325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "4.708779002894742`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "5.70535743136095`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "6.701935859827158`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755783604393`*^9, 3.7971816641966796`*^9, 3.797181749672027*^9, 
   3.7971818615537243`*^9, 3.797185613816228*^9, 3.797185664983117*^9, 
   3.7971857166922054`*^9, 3.7971874765192657`*^9, 3.7971875813159027`*^9, 
   3.79718761152571*^9, 3.797192575694603*^9, 3.7971927941578536`*^9, 
   3.797192928755206*^9, 3.7971938009200296`*^9, 3.7971967235472565`*^9, 
   3.797197097382638*^9, {3.797197430751954*^9, 3.7971974338704696`*^9}, 
   3.801091132851223*^9},ExpressionUUID->"b634c9e5-755c-4c96-a483-\
b23bd63590aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso1N2.mat\>\"", ",", "ascAsinCaso1Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.7971978041603675`*^9, 3.7971978076912146`*^9}, {3.801091833299323*^9, 
  3.801091840771194*^9}},ExpressionUUID->"0629b3cf-1d51-49e5-9021-\
fad2331d5d83"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso1N2.mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 3.7971978082959623`*^9, 
  3.801091841922079*^9},ExpressionUUID->"d1b6d7c4-4b14-4ae4-9886-\
511558b5c200"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=2", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 3.797196194549331*^9}, {
  3.7971966877190514`*^9, 
  3.797196687780308*^9}},ExpressionUUID->"26948764-2fec-4d1d-b5fd-\
f7e09c675150"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "5"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971966919849305`*^9, 
  3.7971966924099045`*^9}, {3.797197019266163*^9, 3.797197021133456*^9}, {
  3.7971974415217676`*^9, 3.797197444232908*^9}, {3.8010911413046656`*^9, 
  3.8010911430350304`*^9}, {3.801091469672927*^9, 
  3.801091469791559*^9}},ExpressionUUID->"bcc46c50-d5d7-4810-9495-\
8887e325efda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso2Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.797196698915597*^9, 3.797196699207177*^9}, {3.7971974472121024`*^9, 
  3.797197447487415*^9}},ExpressionUUID->"1caa18dc-27f4-482e-8ca2-\
c1db5d9c30d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7621746`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "5.99858781608937`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797196728691151*^9, 3.797196998686595*^9, 3.7971970417532697`*^9, 
   3.797197448581624*^9},ExpressionUUID->"a5b4688b-df5e-4a7d-be0f-\
6169b532e73a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso2Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
  3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
  3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966964667826`*^9}, {
  3.7971974525450993`*^9, 
  3.79719745273911*^9}},ExpressionUUID->"4f10a245-526a-401e-9e62-\
f0fb2d06938a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.1193125`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.1305966725846135`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.20897037623057635`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.31961358555071273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.4677324448205389`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.6558141236201682`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.8826614175940901`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.143378534134993`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.4305033508317582`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "1.7358837226878285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "2.0524597987671944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "2.3752256321127163`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "2.7012219182728034`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "3.0289527273600214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "3.3577333555889055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "3.687244462631422`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "4.017310250102163`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "4.3478121907339675`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "4.678660479416262`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "5.009784318537988`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "5.341127385676503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "5.672644822390736`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "6.004300912444876`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "6.336067231520945`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "6.6679211672271395`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.999844735132164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "7.331823640531476`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 3.7971967777567387`*^9, 3.7971970882580967`*^9, 
   3.7971972450317364`*^9, 3.7971974645184727`*^9, 3.8010911571023765`*^9, 
   3.8010914949253516`*^9},ExpressionUUID->"f7420364-05d7-4f0e-8fdc-\
fb04128d4b54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso2NB5.mat\>\"", ",", "ascCaso2Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.7971978155966043`*^9, 3.7971978188231745`*^9}, {3.801091852724468*^9, 
  3.8010918651462884`*^9}},ExpressionUUID->"0bbb6dd4-2b5e-48c0-8864-\
61ff190e3be9"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso2NB5.mat\"\>"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.797197819412686*^9, 
  3.8010918678779373`*^9},ExpressionUUID->"f28dec33-20f5-4fe0-8913-\
18d5ce6a6164"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso2Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.797196703734293*^9, 
  3.797196704013487*^9}, {3.7971974570881214`*^9, 
  3.7971974572240343`*^9}},ExpressionUUID->"7c8b5d66-074c-43f3-b61c-\
37984af95706"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3561894`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "0.9738230565660116`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.02275537190019694`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.0193338003664052`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "2.015912228832615`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "3.0124906572988235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "4.009069085765033`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "5.00564751423124`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "6.00222594269745`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.99880437116366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.995382799629867`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 3.7971938009200296`*^9, 
  3.7971967799528346`*^9, 3.797197259588298*^9, 3.7971974654557047`*^9, 
  3.8010911582047243`*^9, 
  3.801091498334236*^9},ExpressionUUID->"880675bf-68d9-4b3d-a181-\
0f6c53840049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso2NB5.mat\>\"", ",", "ascAsinCaso2Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.7971978227601323`*^9, 3.797197828690694*^9}, {3.801091872320098*^9, 
  3.801091878091672*^9}},ExpressionUUID->"5b75c85f-2d93-449c-bab2-\
607c517104c9"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso2NB5.mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 3.7971978300940905`*^9, 
  3.801091879578905*^9},ExpressionUUID->"d2f04fc1-b82b-41d1-94d6-\
5f960b022cc3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=3", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 3.797196194549331*^9}, {
  3.7971966877190514`*^9, 
  3.7971967142829657`*^9}},ExpressionUUID->"54a6fdc4-7261-4398-9ce7-\
d3ae8db940d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "5"}], ";", 
  RowBox[{"NB", "=", "2"}], ";", " ", 
  RowBox[{"NE", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971966919849305`*^9, 
  3.7971967211255445`*^9}, {3.7971970284178553`*^9, 3.7971970301634183`*^9}, {
  3.7971973284276857`*^9, 3.7971973323383813`*^9}, {3.7971974750065517`*^9, 
  3.797197477326609*^9}, {3.801091154595081*^9, 3.80109115748635*^9}, {
  3.8010914789989357`*^9, 
  3.80109147964421*^9}},ExpressionUUID->"205e61e1-0da1-402b-a1c3-\
517bb9c68fa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso3Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.797196698915597*^9, 3.7971967175537014`*^9}, {3.7971974808056917`*^9, 
  3.797197481106083*^9}},ExpressionUUID->"bbcc262a-97c7-4848-a560-\
5bde3b763fdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4281536`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "6.2075619774586785`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797196936364395*^9, 3.797197316321702*^9, 
   3.7971974838775144`*^9},ExpressionUUID->"824d5b4e-8c1e-4acb-b861-\
d08438f94333"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso3Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
  3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
  3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966964667826`*^9}, {
  3.7971967405126934`*^9, 3.7971967408100977`*^9}, {3.7971974846045585`*^9, 
  3.7971974849166017`*^9}},ExpressionUUID->"44809816-5d50-4b63-9a11-\
bdeb0f516d37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.2005455`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.04048830499305156`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.07100339343545059`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.11898571678018044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.19066964523508068`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.29241088695597295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.4295877352431776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.6053437025375223`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.819588766857732`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "1.0687324141821009`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.3464059423664136`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "1.6449757653985082`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "1.9572292718234428`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.277551812581838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "2.602271742930665`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "2.929336582454739`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.2577332389629046`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "3.5869877564105215`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "3.916862537009203`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.247215275807535`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "4.577945268578359`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "4.908975009998428`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.2402432060887465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "5.5717010849854285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "5.903309811851269`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.235038474364105`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "6.566862476505401`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 3.7971975171641455`*^9, 3.8010911705943575`*^9, 
   3.8010915186189957`*^9},ExpressionUUID->"39f2ab58-f84b-42fe-87aa-\
c4edf52eb27d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso3NA5.mat\>\"", ",", "ascCaso3Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.7971978370365815`*^9, 3.7971978406177244`*^9}, {3.8010918843159895`*^9, 
  3.801091897488801*^9}},ExpressionUUID->"1f0ab766-afc9-4ab4-815e-\
9b42c9d96ba4"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso3NA5.mat\"\>"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.7971978410807157`*^9, 
  3.8010919014411926`*^9},ExpressionUUID->"b5218385-bfbc-42d4-8893-\
3fb4e949b62c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso3Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.797196703734293*^9, 
  3.797196704013487*^9}, {3.797196744038352*^9, 3.797196744338917*^9}, {
  3.797197496221754*^9, 
  3.7971974965021534`*^9}},ExpressionUUID->"3bede803-92ef-4e9f-a1f5-\
6a2c0d59b2a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.379237`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "1.7393831555683184`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "0.7428047271021099`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.25377370136409905`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "1.2503521298303077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "2.2469305582965164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "3.243508986762725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "4.240087415228934`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "5.236665843695143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "6.233244272161351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "7.229822700627559`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 3.7971938009200296`*^9, 
  3.7971975202487173`*^9, 3.8010911713794947`*^9, 
  3.8010915200491714`*^9},ExpressionUUID->"103576a8-468c-4a16-8e05-\
8502d5ac079c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso3NA5.mat\>\"", ",", "ascAsinCaso3Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.797197845845616*^9, 3.7971978490486383`*^9}, {3.801091904608724*^9, 
  3.8010919089302187`*^9}},ExpressionUUID->"3fad784e-fd14-4dbd-a47d-\
a55fbcf092b3"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso3NA5.mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 3.7971978498156796`*^9, 
  3.8010919101101084`*^9},ExpressionUUID->"61e421f2-12a0-4776-a4d9-\
b6e8bde32a0a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" m=\[Mu], ,ME=3, MB=3, \[Kappa] = 5  MA=4", "Subsection",
 CellChangeTimes->{{3.797181373097375*^9, 3.797181389725881*^9}, {
  3.7971924750904565`*^9, 3.797192494724865*^9}, {3.797192532030986*^9, 
  3.797192541986206*^9}, {3.7971961649725003`*^9, 3.797196194549331*^9}, {
  3.7971966877190514`*^9, 3.7971967142829657`*^9}, {3.7971967505566273`*^9, 
  3.797196750998898*^9}},ExpressionUUID->"2bc45e0c-6107-4246-8920-\
a52dec11a1ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]b", "=", "2"}], ";", 
  RowBox[{"\[Kappa]b", "=", "5"}], ";", 
  RowBox[{"mb", "=", "1"}], ";", 
  RowBox[{"\[Mu]e", "=", "2"}], ";", 
  RowBox[{"\[Kappa]e", "=", "5"}], ";", 
  RowBox[{"me", "=", "1"}], ";", 
  RowBox[{"NA", "=", "2"}], ";", 
  RowBox[{"NB", "=", "2"}], ";", " ", 
  RowBox[{"NE", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.79717694827949*^9, 3.797176951965928*^9}, {
  3.797181408730054*^9, 3.7971814243761997`*^9}, {3.7971855908155937`*^9, 
  3.7971856013064394`*^9}, {3.797185637627671*^9, 3.7971856476922684`*^9}, {
  3.7971874577920704`*^9, 3.797187469360092*^9}, {3.797187566336684*^9, 
  3.797187608673319*^9}, {3.7971925022603264`*^9, 3.797192527740389*^9}, {
  3.797192789054271*^9, 3.7971927892866507`*^9}, {3.7971929243645487`*^9, 
  3.797192924466276*^9}, {3.7971937899943027`*^9, 3.7971937975102487`*^9}, {
  3.797196309521558*^9, 3.797196329167842*^9}, {3.7971966919849305`*^9, 
  3.7971967211255445`*^9}, {3.79719675325945*^9, 3.7971967536160603`*^9}, {
  3.797197034226822*^9, 3.7971970370827303`*^9}, {3.7971975039893847`*^9, 
  3.797197508193797*^9}, {3.801091166420461*^9, 3.801091169289789*^9}, {
  3.801091485747891*^9, 
  3.8010914860929675`*^9}},ExpressionUUID->"00a10ce9-667a-493a-b522-\
173c6bebf697"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso4Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Total", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "25", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175458200116*^9, 3.797175476936178*^9}, {
  3.797181579093295*^9, 3.79718158003378*^9}, {3.797181645520603*^9, 
  3.7971816465059595`*^9}, {3.7971816898410797`*^9, 3.7971816986854534`*^9}, {
  3.7971926125235605`*^9, 3.7971926147970905`*^9}, {3.7971963481077065`*^9, 
  3.7971963482175064`*^9}, {3.7971965278189573`*^9, 3.7971965281533365`*^9}, {
  3.797196698915597*^9, 3.7971967175537014`*^9}, {3.797196756336224*^9, 
  3.797196756689791*^9}, {3.797197511123122*^9, 
  3.7971975114013305`*^9}},ExpressionUUID->"98785c4b-1e8d-4fed-8e8d-\
ee61c82adb88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.0044838`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25.`", ",", "6.337932807841204`"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7971755525602565`*^9, 3.79718016405855*^9, 3.797181479223461*^9, 
   3.797181620581311*^9, 3.7971925656436853`*^9, 3.7971926151062217`*^9, 
   3.7971927926853724`*^9, 3.797192927310134*^9, 3.7971938003566637`*^9, 
   3.7971964208785253`*^9, {3.797196523119978*^9, 3.7971965348604603`*^9}, 
   3.797197526484502*^9},ExpressionUUID->"9d91e2cf-a49d-49b8-9827-\
35d40b4860f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascCaso4Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1TotalNum", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "25", ",", "1"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79719650167773*^9, 3.797196506016058*^9}, {
   3.797196550773634*^9, 3.79719655092807*^9}, {3.7971966320619974`*^9, 
   3.797196640507611*^9}, {3.797196672384121*^9, 3.7971966964667826`*^9}, {
   3.7971967405126934`*^9, 3.7971967408100977`*^9}, {3.7971967732875843`*^9, 
   3.797196773514738*^9}, 
   3.797197514592828*^9},ExpressionUUID->"10ec191a-884f-49f9-810a-\
b5dea90b7e7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.8044253`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.000016445866588110647`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.00006639493374072103`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.00024162917646997073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.0008002057462044299`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "0.002404221056472089`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "0.006556483746877895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "0.01624241110491731`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "0.03660453981601064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "0.07521864906427611`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", "0.14142439285747077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.`", ",", "0.24446514167736577`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.`", ",", "0.39092474261614996`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.5826230089142665`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.`", ",", "0.8160897572089665`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.`", ",", "1.0838673100365792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.3768599039971514`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.`", ",", "1.6865513197047397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.`", ",", "2.006304475927503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.331648774113204`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19.`", ",", "2.65991908166949`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20.`", ",", "2.9896814764581716`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.3202242236011674`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22.`", ",", "3.6512105534972648`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23.`", ",", "3.982480151831701`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.3139503152361725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25.`", ",", "4.645571982506792`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797196514633507*^9, 3.7971965742324977`*^9, {3.7971966378313723`*^9, 
   3.7971966428299227`*^9}, 3.7971976192998333`*^9, 3.8010911745998816`*^9, 
   3.8010915229374495`*^9},ExpressionUUID->"f9b2ca5e-cb5a-4baa-9097-\
ef52266350a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso4NE5.mat\>\"", ",", "ascCaso4Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941126563015`*^9, 3.797194118859745*^9}, {
  3.797197857740486*^9, 3.7971978664908376`*^9}, {3.8010919142479877`*^9, 
  3.8010919211983643`*^9}},ExpressionUUID->"d44195e5-9ec6-4f9b-9739-\
5b503dd6c790"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascCaso4NE5.mat\"\>"], "Output",
 CellChangeTimes->{3.797194127603315*^9, 3.797194161424897*^9, 
  3.797197867004196*^9, 
  3.8010919216571364`*^9},ExpressionUUID->"da9b39cc-e980-4b79-b560-\
06588623406b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ascAsinCaso4Fig2", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"ascV1Asintotico", "[", 
         RowBox[{
         "\[Mu]b", ",", "\[Mu]e", ",", "\[Kappa]b", ",", "\[Kappa]e", ",", 
          "mb", ",", "me", ",", 
          SuperscriptBox["10", 
           RowBox[{"r", "/", "10"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"8", "/", "10"}]], ",", "NA", ",", "NB", ",", "NE"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "27", ",", "3"}], "}"}]}], "]"}], "//", 
    "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797175501045163*^9, 3.797175520644898*^9}, {
  3.7971817050474024`*^9, 3.7971817135955744`*^9}, {3.797181796221498*^9, 
  3.797181801459483*^9}, {3.797185667077855*^9, 3.797185668802039*^9}, {
  3.797196364081525*^9, 3.79719636417321*^9}, {3.797196703734293*^9, 
  3.797196704013487*^9}, {3.797196744038352*^9, 3.797196744338917*^9}, {
  3.7971967788372784`*^9, 3.797196779064792*^9}, {3.7971975336553345`*^9, 
  3.797197533930748*^9}},ExpressionUUID->"c72c8ba6-2d81-4675-824d-\
8ceaf3a88fc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1688539`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "3.6614514815099417`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", 
       RowBox[{"-", "2.664873053043733`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", 
       RowBox[{"-", "1.6682946245775243`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.`", ",", 
       RowBox[{"-", "0.6717161961113156`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.`", ",", "0.3248622323548931`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.`", ",", "1.3214406608211018`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18.`", ",", "2.3180190892873105`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.`", ",", "3.31459751775352`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.`", ",", "4.311175946219728`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.`", ",", "5.307754374685936`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7971755783604393`*^9, 3.7971816641966796`*^9, 
  3.797181749672027*^9, 3.7971818615537243`*^9, 3.797185613816228*^9, 
  3.797185664983117*^9, 3.7971857166922054`*^9, 3.7971874765192657`*^9, 
  3.7971875813159027`*^9, 3.79718761152571*^9, 3.797192575694603*^9, 
  3.7971927941578536`*^9, 3.797192928755206*^9, 3.7971938009200296`*^9, 
  3.79719762848868*^9, 3.8010911748053303`*^9, 
  3.801091523156865*^9},ExpressionUUID->"eec672db-2fd9-4b3a-981e-\
ee00389ce9b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso4NE5.mat\>\"", ",", "ascAsinCaso4Fig2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7971941696628404`*^9, 3.7971941704696445`*^9}, {
  3.7971978713160553`*^9, 3.797197874511455*^9}, {3.8010919153540263`*^9, 
  3.801091926482284*^9}},ExpressionUUID->"a6b8af28-0724-4164-a00a-\
85bcc1caf35f"],

Cell[BoxData["\<\"C:\\\\Users\\\\David\\\\Desktop\\\\MimoRelaying\\\\\
SimulacionesPaperTASMrcKMS\\\\FigurasMatlab\\\\Figura6Actualizada\\\\\
ascAsinCaso4NE5.mat\"\>"], "Output",
 CellChangeTimes->{3.797194171572919*^9, 3.797197875251914*^9, 
  3.801091927213542*^9},ExpressionUUID->"34ac50a2-35f9-45bc-bebf-\
a7a663ee6368"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graficas", "Subsubsection",
 CellChangeTimes->{{3.7971816821775827`*^9, 
  3.7971816830273695`*^9}},ExpressionUUID->"09f63e88-5b76-4847-a8c4-\
e067ec8bd15a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ascCaso1Fig2", ",", "ascAsinCaso1Fig2", ",", "ascCaso2Fig2", ",", 
     "ascAsinCaso2Fig2", ",", "ascCaso3Fig2", ",", "ascAsinCaso3Fig2", ",", 
     "ascCaso4Fig2", ",", "ascAsinCaso4Fig2"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", "Black", "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", "Dashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", "Red", "]"}], ",", 
      RowBox[{"Directive", "[", "Green", "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Gamma]B\>\"", ",", "20"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<PDF\>\"", ",", "20"}], "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", "\"\<\[FilledCircle]\>\"", ",", 
      "\"\<\[FilledCircle]\>\"", ",", "\"\<\[FilledCircle]\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<PLS Exacto\>\"", ",", "12"}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<pls analitico\>\"", ",", "12"}], "]"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<SOP Mistura\>\"", ",", "12"}], "]"}], "]"}]}], "}"}],
         ",", 
        RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"LegendFunction", "\[Rule]", "\"\<Frame\>\""}], ",", 
        RowBox[{"LegendMargins", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
           RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "35"}], ",", "0"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7971755365533123`*^9, 3.7971755467404466`*^9}, 
   3.7971816763292303`*^9, {3.797181725824817*^9, 3.7971817817801285`*^9}, {
   3.797181940684041*^9, 3.7971819447621326`*^9}, {3.797182041253005*^9, 
   3.7971820444703984`*^9}, {3.7971825874104576`*^9, 3.7971826172895284`*^9}, 
   3.7971827629738145`*^9, {3.797182855234995*^9, 3.7971828616797523`*^9}, {
   3.797182930980364*^9, 3.797182931325441*^9}, {3.797183664838595*^9, 
   3.79718368205455*^9}, {3.797184202125348*^9, 3.7971842022721357`*^9}, {
   3.797184322928097*^9, 3.7971843254036856`*^9}, {3.797184489492017*^9, 
   3.797184493581894*^9}, {3.797184635611705*^9, 3.7971846357043285`*^9}, {
   3.7971847668941064`*^9, 3.7971847702288475`*^9}, {3.797185479741311*^9, 
   3.797185480202778*^9}, {3.797185526142518*^9, 3.797185529524928*^9}, {
   3.7971858341084166`*^9, 3.7971858721800985`*^9}, {3.797186093860078*^9, 
   3.797186096383396*^9}, {3.79718634330519*^9, 3.797186343660465*^9}, {
   3.7971863784003305`*^9, 3.797186382441004*^9}, {3.7971865432140484`*^9, 
   3.797186544006167*^9}, {3.797186579283971*^9, 3.7971865813492937`*^9}, {
   3.797186654608817*^9, 3.7971866854225397`*^9}, {3.7971869366376247`*^9, 
   3.79718693678892*^9}, {3.7971871033846955`*^9, 3.797187107822178*^9}, {
   3.797187493544454*^9, 3.7971874964948635`*^9}, {3.7971884571663165`*^9, 
   3.7971884597413545`*^9}, {3.7971887562314854`*^9, 3.797188758149753*^9}, {
   3.797188886905961*^9, 3.7971888871095*^9}, {3.797188970394789*^9, 
   3.797188972689865*^9}, {3.797189025200612*^9, 3.7971890273050375`*^9}, {
   3.7971904326089425`*^9, 3.7971904550544963`*^9}, {3.7971915276422553`*^9, 
   3.797191543933675*^9}, {3.7971916478095818`*^9, 3.797191649682025*^9}, {
   3.797191824072301*^9, 3.7971918259995794`*^9}, {3.797192085969283*^9, 
   3.797192088640744*^9}, {3.7971922495885153`*^9, 3.797192254482102*^9}, {
   3.797192287820348*^9, 3.7971922898198633`*^9}, {3.7971923559495587`*^9, 
   3.7971923561486387`*^9}, {3.7971925852428875`*^9, 
   3.7971926020239697`*^9}, {3.797192681318548*^9, 3.797192685496316*^9}, 
   3.7971927192696514`*^9, {3.7971929984554176`*^9, 3.7971930083689537`*^9}, {
   3.7971930829878635`*^9, 3.797193091762285*^9}, {3.7971932127497253`*^9, 
   3.797193249725477*^9}, {3.7971933163837337`*^9, 3.7971933379759674`*^9}, {
   3.797193985689983*^9, 3.7971939897111993`*^9}, {3.7971955767390766`*^9, 
   3.7971955816511116`*^9}, {3.7971968109417353`*^9, 
   3.7971968423874893`*^9}, {3.797197670871225*^9, 3.797197674574583*^9}, {
   3.797197719240905*^9, 
   3.797197761889611*^9}},ExpressionUUID->"8c869f71-5632-4652-967f-\
fb1448fc501c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMOBpvOmTybag/hfbBnOK4cy7RjsT1M+sArV8Ev
/zdA+RwOD25cmPpaZA+UL+Cg0KNSfsnmGJQv4qCwS4WP+9kFKF/CYYFUlrfs
mhtQvoyDzKXZl0qCH0L5Cg4RBTHvLIqfQ/lKDgki0tNmL38H5as4LDM98vtQ
+mcoX83BQnHtnXX3vkP5Gg7r/BtPvJ3/B8rXcpg86/OlylMMDhC+joP4oavC
N0OZoXw9B9da4UMLXrNC+QYOfVc4Di5s54DyDR0EYg4uj1LnhvKNHHp+vtFM
OMkL5Rs7nOmKySoxE4DyTRyO3TCQOtghCOWbOji4/fcsvi0E5Zs5TIlu2Vas
JwLlmzskfXres7FRFMq3cHA86/ZX/qoYlG/p4PSKj3mrhoQDAGUNbkI=
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{6.825162771759504, 0.}, {9., 0.7224652890299064}, {12., 
         1.719043717496115}, {15., 2.7156221459623238`}, {18., 
         3.7122005744285325`}, {21., 4.708779002894742}, {24., 
         5.70535743136095}, {27., 6.701935859827158}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMLLt72Stl+wB7C+2DvIH9/Ytf+U1A+gwMHT3BX
T8kVKJ/D4YZgkUDI+7tQvoCDS/OyZ7l/nkD5Ig4pdg4ah+3eQPkSDkXvDLzc
vT9B+TIOJxy8qsMff4PyFRy2LV3JpHfsN5Sv5NBXxcBdkM3gAOGrODjEXPEu
Y2CG8tUcth/aaCM1hxXK13BIUPSc6G3NAeVrOSzoMvdbfIcLytdxCLsfxVZV
zwvl6zlo+Fgc3ykoAOUbOHzPYHyokSII5Rs63Nlx4einbUJQvpFDe2fDMxYu
ESjf2GEyQ2h9QKwolG/isP/787MnN4hB+aYOB3QiS9NZJKB8MwfhfiUmpQhJ
KN/c4ar+sbbPq6WgfAuHHQ8jfa7/l3Y4t3TeMjkgHxZOAHz/ZiE=
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[{{2.9314995049555144`, 0.}, {3., 0.02275537190019694}, {
         6., 1.0193338003664052`}, {9., 2.015912228832615}, {12., 
         3.0124906572988235`}, {15., 4.009069085765033}, {18., 
         5.00564751423124}, {21., 6.00222594269745}, {24., 
         6.99880437116366}, {24.00359920143419, 7.}}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMOsxYKP9q1xB7C+2DPcHWri7vuJnuYNIOQs9DN
0n1QPofDhk/+L++kn4DyBRw2SMip39l2CcoXcbAozeiLrbsN5Us45MxffvBn
3GMoX8YhJ3SXhZDVKyhfwSEh9aNGu+RHKF/JwWil5NcHXV+hfBUHrWkbpS8F
/oLy1RzuiIksOR/wH8rXcPB6sF4014LJAcLXcqjs/Hmj+CILlK/jcOjLEhaP
fHYoX89hTcPhwmv8XFC+gYNcDftitU08UL6hw2S+2Wx7QvmhfCOHjyuCGNT+
CkD5xg5yG3IfXfAXgvJNHPx9giNOLRKG8k0deD8vCWD6JgLlmzl0psUw5XiK
QfnmDjVWAfZ/54hD+RYOTieY3q79IAHlWzpErbs+o9xFygEADE5ojw==
         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], 
        LineBox[{{5.236065037787329, 0.}, {6., 0.25377370136409905`}, {9., 
         1.2503521298303077`}, {12., 2.2469305582965164`}, {15., 
         3.243508986762725}, {18., 4.240087415228934}, {21., 
         5.236665843695143}, {24., 6.233244272161351}, {26.308164734266015`, 
         7.}}]}, 
       {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQjQDrIpbbfbSDsD/YMzRsdNuQLmgPlXRgYHC/tGu1
PpTP4cAQ4HFwjoUXlC/gwLDjVSTLpmQoX8SBwSVgy49bVVC+hAPDM+ZDNxdO
gPJlHA7on+q6sncRlK/goHDseGu742YoX8lhwU+x04ZSh6B8FYcHok52i7zO
Q/lqDgyf9cxestyE8jUcCh6pMt1c8gjK13K4wWLlkiH7CsrXcbD4Mce+Nfwj
lK/nsKRM12Ee+zco38BBpnWSjeyfX1C+ocO0rPyYlzwgf4OAkcO/GV8qzJcz
QfnGDq/Mzi1vdmeF8k0cbA6Zyd97xQ7lmzqYcOzbfrGfC8o3c2hY+uHBWlNe
KN/cYd2GE71yd/ihfAuHYg4mwxpHQSjf0qE2KOGSwFQhBwANRWcx
         "]]}, 
       {RGBColor[0, 1, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], LineBox[{{11.022067236028153`, 0.}, {12., 0.3248622323548931}, {
         15., 1.3214406608211018`}, {18., 2.3180190892873105`}, {21., 
         3.31459751775352}, {24., 4.311175946219728}, {27., 
         5.307754374685936}}]}}, {
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGBQBGJGIGZiQAAHg03nTJ5NtYfwPtgzHFeOZdqx2B4mfeCV
q+CX/xugfA6HBzcuTH0tsgfKF3BQ6FEpv2RzDMoXcVDYpcLH/ewClC/hsEAq
y1t2zQ0oX8ZB5tLsSyXBD6F8BYeIgph3FsXPoXwlhwQR6Wmzl7+D8lUclpke
+X0o/TOUr+Zgobj2zrp736F8DYd1/o0n3s7/A+VrOUye9flS5SkGBwhfx0H8
0FXhm6HMUL6eg2ut8KEFr1mhfAOHviscBxe2c0D5hg4CMQeXR6lzQ/lGDj0/
32gmnOSF8o0dznTFZJWYCUD5Jg7HbhhIHewQhPJNHRzc/nsW3xaC8s0cpkS3
bCvWE4HyzR2SPj3v2dgoCuVbODiedfsrf1UMyrd0cHrFx7xVQ8LhdKhVxXcf
aQdYPJ1bOm+ZHFA9LBwzDA2YtxWzw+VnFU958BpJ3kiqhWP3RxG4/J9i/0eP
/azg8qukJ6X6cKvB5QFWGoXY
         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{9., 0.7224652890299064}}, {{12., 
         1.719043717496115}}, {{15., 2.7156221459623238`}}, {{18., 
         3.7122005744285325`}}, {{21., 4.708779002894742}}, {{24., 
         5.70535743136095}}, {{27., 6.701935859827158}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGZiQIAFF297pWw/YA/hfbB3kL8/sWv/KSifwYGD
J7irp+QKlM/hcEOwSCDk/V0oX8DBpXnZs9w/T6B8EYcUOweNw3ZvoHwJh6J3
Bl7u3p+gfBmHEw5e1eGPv0H5Cg7blq5k0jv2G8pXcuirYuAuyGZwgPBVHBxi
rniXMTBD+WoO2w9ttJGawwrlazgkKHpO9LbmgPK1HBZ0mfstvsMF5es4hN2P
Yquq54Xy9Rw0fCyO7xQUgPINHL5nMD7USBGE8g0d7uy4cPTTNiEo38ihvbPh
GQuXCJRv7DCZIbQ+IFYUyjdx2P/9+dmTG8SgfFOHAzqRpeksElC+mYNwvxKT
UoQklG/ucFX/WNvn1VJQvoXDjoeRPtf/SzsAAC/sYnk=
         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{3., 0.02275537190019694}}, {{6., 
         1.0193338003664052`}}, {{9., 2.015912228832615}}, {{12., 
         3.0124906572988235`}}, {{15., 4.009069085765033}}, {{18., 
         5.00564751423124}}, {{21., 6.00222594269745}}, {{24., 
         6.99880437116366}}}]}, 
       {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQACHWQuFH+1aYg/hfbBnuLrVxV13kz1MmkHI
Wehm6T4on8Nhwyf/l3fST0D5Ag4bJOTU72y7BOWLOFiUZvTF1t2G8iUccuYv
P/gz7jGUL+OQE7rLQsjqFZSv4JCQ+lGjXfIjlK/kYLRS8uuDrq9QvoqD1rSN
0pcCf0H5ag53xESWnA/4D+VrOHg9WC+aa8HkAOFrOVR2/rxRfJEFytdxOPRl
CYtHPjuUr+ewpuFw4TV+LijfwEGuhn2x2iYeKN/QYTLfbLY9ofxQvpHDxxVB
DGp/BaB8Ywe5DbmPLvgLQfkmDv4+wRGnFglD+aYOvJ+XBDB9E4HyzRw602KY
cjzFoHxzhxqrAPu/c8ShfAsHpxNMb9d+kIDyLR2i1l2fUe4i5QAAFr5okQ==

         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        Dashing[{Small, Small}], GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{6., 0.25377370136409905`}}, {{9., 
         1.2503521298303077`}}, {{12., 2.2469305582965164`}}, {{15., 
         3.243508986762725}}, {{18., 4.240087415228934}}, {{21., 
         5.236665843695143}}, {{24., 6.233244272161351}}}]}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQAbrIpbbfbSDsD/YMzRsdNuQLmgPlXRgYHC/
tGu1PpTP4cAQ4HFwjoUXlC/gwLDjVSTLpmQoX8SBwSVgy49bVVC+hAPDM+ZD
NxdOgPJlHA7on+q6sncRlK/goHDseGu742YoX8lhwU+x04ZSh6B8FYcHok52
i7zOQ/lqDgyf9cxestyE8jUcCh6pMt1c8gjK13K4wWLlkiH7CsrXcbD4Mce+
NfwjlK/nsKRM12Ee+zco38BBpnWSjeyfX1C+ocO0rPyYlzwgf4OAkcO/GV8q
zJczQfnGDq/Mzi1vdmeF8k0cbA6Zyd97xQ7lmzqYcOzbfrGfC8o3c2hY+uHB
WlNeKN/cYd2GE71yd/ihfAuHYg4mwxpHQSjf0qE2KOGSwFQhBwAXtWcz
         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], {{{12., 0.3248622323548931}}, {{15., 
         1.3214406608211018`}}, {{18., 2.3180190892873105`}}, {{21., 
         3.31459751775352}}, {{24., 4.311175946219728}}, {{27., 
         5.307754374685936}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"PLS Exacto\"", 12, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["PLS Exacto", 12]]],InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"pls analitico\"", 12, StripOnInput -> False], 
           TextForm]], "InlineText"], 
        Text[
         Style["pls analitico", 12]]],InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"SOP Mistura\"", 12, StripOnInput -> False], TextForm]],
          "InlineText"], 
        Text[
         Style["SOP Mistura", 12]]]},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.08250000000000002], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
           False], {
          FontFamily -> "Times", FontSize -> 12, FontFamily -> "Arial"}, 
          StripOnInput -> False], Background -> Automatic, RoundingRadius -> 
         2, ContentPadding -> True, FrameMargins -> {{8, 8}, {0.5, 0.5}}, 
         FrameStyle -> Thickness[0.01], StripOnInput -> False], 
        TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\"", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}]}],
                "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "\"Frame\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"8", ",", "8"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.5`", ",", "0.5`"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.01, 0.99}], ImageScaled[{0, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{-35., 0.},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"PDF\"", 20, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["PDF", 20]]], TraditionalForm], None}, {
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox["\"\[Gamma]B\"", 20, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style["\[Gamma]B", 20]]], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->700,
   LabelStyle->Directive[
     GrayLevel[0], FontSize -> 18],
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 25}, {0, 7}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMOBpvOmTybag/hfbBnOK4cy7RjsT1M+sArV8Ev
/zdA+RwOD25cmPpaZA+UL+Cg0KNSfsnmGJQv4qCwS4WP+9kFKF/CYYFUlrfs
mhtQvoyDzKXZl0qCH0L5Cg4RBTHvLIqfQ/lKDgki0tNmL38H5as4LDM98vtQ
+mcoX83BQnHtnXX3vkP5Gg7r/BtPvJ3/B8rXcpg86/OlylMMDhC+joP4oavC
N0OZoXw9B9da4UMLXrNC+QYOfVc4Di5s54DyDR0EYg4uj1LnhvKNHHp+vtFM
OMkL5Rs7nOmKySoxE4DyTRyO3TCQOtghCOWbOji4/fcsvi0E5Zs5TIlu2Vas
JwLlmzskfXres7FRFMq3cHA86/ZX/qoYlG/p4PSKj3mrhoQDAGUNbkI=
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{6.825162771759504, 0.}, {9., 0.7224652890299064}, {12., 
          1.719043717496115}, {15., 2.7156221459623238`}, {18., 
          3.7122005744285325`}, {21., 4.708779002894742}, {24., 
          5.70535743136095}, {27., 6.701935859827158}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMLLt72Stl+wB7C+2DvIH9/Ytf+U1A+gwMHT3BX
T8kVKJ/D4YZgkUDI+7tQvoCDS/OyZ7l/nkD5Ig4pdg4ah+3eQPkSDkXvDLzc
vT9B+TIOJxy8qsMff4PyFRy2LV3JpHfsN5Sv5NBXxcBdkM3gAOGrODjEXPEu
Y2CG8tUcth/aaCM1hxXK13BIUPSc6G3NAeVrOSzoMvdbfIcLytdxCLsfxVZV
zwvl6zlo+Fgc3ykoAOUbOHzPYHyokSII5Rs63Nlx4einbUJQvpFDe2fDMxYu
ESjf2GEyQ2h9QKwolG/isP/787MnN4hB+aYOB3QiS9NZJKB8MwfhfiUmpQhJ
KN/c4ar+sbbPq6WgfAuHHQ8jfa7/l3Y4t3TeMjkgHxZOAHz/ZiE=
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{2.9314995049555144`, 0.}, {3., 0.02275537190019694}, {6., 
          1.0193338003664052`}, {9., 2.015912228832615}, {12., 
          3.0124906572988235`}, {15., 4.009069085765033}, {18., 
          5.00564751423124}, {21., 6.00222594269745}, {24., 
          6.99880437116366}, {24.00359920143419, 7.}}]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQMOsxYKP9q1xB7C+2DPcHWri7vuJnuYNIOQs9DN
0n1QPofDhk/+L++kn4DyBRw2SMip39l2CcoXcbAozeiLrbsN5Us45MxffvBn
3GMoX8YhJ3SXhZDVKyhfwSEh9aNGu+RHKF/JwWil5NcHXV+hfBUHrWkbpS8F
/oLy1RzuiIksOR/wH8rXcPB6sF4014LJAcLXcqjs/Hmj+CILlK/jcOjLEhaP
fHYoX89hTcPhwmv8XFC+gYNcDftitU08UL6hw2S+2Wx7QvmhfCOHjyuCGNT+
CkD5xg5yG3IfXfAXgvJNHPx9giNOLRKG8k0deD8vCWD6JgLlmzl0psUw5XiK
QfnmDjVWAfZ/54hD+RYOTieY3q79IAHlWzpErbs+o9xFygEADE5ojw==
          "]]}, {
         Hue[0.8503398874989481, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         Line[{{5.236065037787329, 0.}, {6., 0.25377370136409905`}, {9., 
          1.2503521298303077`}, {12., 2.2469305582965164`}, {15., 
          3.243508986762725}, {18., 4.240087415228934}, {21., 
          5.236665843695143}, {24., 6.233244272161351}, {26.308164734266015`, 
          7.}}]}, {
         Hue[0.08640786499873876, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQAmIQjQDrIpbbfbSDsD/YMzRsdNuQLmgPlXRgYHC/tGu1
PpTP4cAQ4HFwjoUXlC/gwLDjVSTLpmQoX8SBwSVgy49bVVC+hAPDM+ZDNxdO
gPJlHA7on+q6sncRlK/goHDseGu742YoX8lhwU+x04ZSh6B8FYcHok52i7zO
Q/lqDgyf9cxestyE8jUcCh6pMt1c8gjK13K4wWLlkiH7CsrXcbD4Mce+Nfwj
lK/nsKRM12Ee+zco38BBpnWSjeyfX1C+ocO0rPyYlzwgf4OAkcO/GV8qzJcz
QfnGDq/Mzi1vdmeF8k0cbA6Zyd97xQ7lmzqYcOzbfrGfC8o3c2hY+uHBWlNe
KN/cYd2GE71yd/ihfAuHYg4mwxpHQSjf0qE2KOGSwFQhBwANRWcx
          "]]}, {
         Hue[0.3224758424985268, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         Line[{{11.022067236028153`, 0.}, {12., 0.3248622323548931}, {15., 
          1.3214406608211018`}, {18., 2.3180190892873105`}, {21., 
          3.31459751775352}, {24., 4.311175946219728}, {27., 
          5.307754374685936}}]}}, {{
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBGJGIGZiQAAHg03nTJ5NtYfwPtgzHFeOZdqx2B4mfeCV
q+CX/xugfA6HBzcuTH0tsgfKF3BQ6FEpv2RzDMoXcVDYpcLH/ewClC/hsEAq
y1t2zQ0oX8ZB5tLsSyXBD6F8BYeIgph3FsXPoXwlhwQR6Wmzl7+D8lUclpke
+X0o/TOUr+Zgobj2zrp736F8DYd1/o0n3s7/A+VrOUye9flS5SkGBwhfx0H8
0FXhm6HMUL6eg2ut8KEFr1mhfAOHviscBxe2c0D5hg4CMQeXR6lzQ/lGDj0/
32gmnOSF8o0dznTFZJWYCUD5Jg7HbhhIHewQhPJNHRzc/nsW3xaC8s0cpkS3
bCvWE4HyzR2SPj3v2dgoCuVbODiedfsrf1UMyrd0cHrFx7xVQ8LhdKhVxXcf
aQdYPJ1bOm+ZHFA9LBwzDA2YtxWzw+VnFU958BpJ3kiqhWP3RxG4/J9i/0eP
/azg8qukJ6X6cKvB5QFWGoXY
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{9., 0.7224652890299064}}, {{
          12., 1.719043717496115}}, {{15., 2.7156221459623238`}}, {{18., 
          3.7122005744285325`}}, {{21., 4.708779002894742}}, {{24., 
          5.70535743136095}}, {{27., 6.701935859827158}}}]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGZiQIAFF297pWw/YA/hfbB3kL8/sWv/KSifwYGD
J7irp+QKlM/hcEOwSCDk/V0oX8DBpXnZs9w/T6B8EYcUOweNw3ZvoHwJh6J3
Bl7u3p+gfBmHEw5e1eGPv0H5Cg7blq5k0jv2G8pXcuirYuAuyGZwgPBVHBxi
rniXMTBD+WoO2w9ttJGawwrlazgkKHpO9LbmgPK1HBZ0mfstvsMF5es4hN2P
Yquq54Xy9Rw0fCyO7xQUgPINHL5nMD7USBGE8g0d7uy4cPTTNiEo38ihvbPh
GQuXCJRv7DCZIbQ+IFYUyjdx2P/9+dmTG8SgfFOHAzqRpeksElC+mYNwvxKT
UoQklG/ucFX/WNvn1VJQvoXDjoeRPtf/SzsAAC/sYnk=
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{3., 0.02275537190019694}}, {{
          6., 1.0193338003664052`}}, {{9., 2.015912228832615}}, {{12., 
          3.0124906572988235`}}, {{15., 4.009069085765033}}, {{18., 
          5.00564751423124}}, {{21., 6.00222594269745}}, {{24., 
          6.99880437116366}}}]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQACHWQuFH+1aYg/hfbBnuLrVxV13kz1MmkHI
Wehm6T4on8Nhwyf/l3fST0D5Ag4bJOTU72y7BOWLOFiUZvTF1t2G8iUccuYv
P/gz7jGUL+OQE7rLQsjqFZSv4JCQ+lGjXfIjlK/kYLRS8uuDrq9QvoqD1rSN
0pcCf0H5ag53xESWnA/4D+VrOHg9WC+aa8HkAOFrOVR2/rxRfJEFytdxOPRl
CYtHPjuUr+ewpuFw4TV+LijfwEGuhn2x2iYeKN/QYTLfbLY9ofxQvpHDxxVB
DGp/BaB8Ywe5DbmPLvgLQfkmDv4+wRGnFglD+aYOvJ+XBDB9E4HyzRw602KY
cjzFoHxzhxqrAPu/c8ShfAsHpxNMb9d+kIDyLR2i1l2fUe4i5QAAFr5okQ==

          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{6., 
          0.25377370136409905`}}, {{9., 1.2503521298303077`}}, {{12., 
          2.2469305582965164`}}, {{15., 3.243508986762725}}, {{18., 
          4.240087415228934}}, {{21., 5.236665843695143}}, {{24., 
          6.233244272161351}}}]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQAmJGIGZiQAbrIpbbfbSDsD/YMzRsdNuQLmgPlXRgYHC/
tGu1PpTP4cAQ4HFwjoUXlC/gwLDjVSTLpmQoX8SBwSVgy49bVVC+hAPDM+ZD
NxdOgPJlHA7on+q6sncRlK/goHDseGu742YoX8lhwU+x04ZSh6B8FYcHok52
i7zOQ/lqDgyf9cxestyE8jUcCh6pMt1c8gjK13K4wWLlkiH7CsrXcbD4Mce+
NfwjlK/nsKRM12Ee+zco38BBpnWSjeyfX1C+ocO0rPyYlzwgf4OAkcO/GV8q
zJczQfnGDq/Mzi1vdmeF8k0cbA6Zyd97xQ7lmzqYcOzbfrGfC8o3c2hY+uHB
WlNeKN/cYd2GE71yd/ihfAuHYg4mwxpHQSjf0qE2KOGSwFQhBwAXtWcz
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], {{{12., 0.3248622323548931}}, {{
          15., 1.3214406608211018`}}, {{18., 2.3180190892873105`}}, {{21., 
          3.31459751775352}}, {{24., 4.311175946219728}}, {{27., 
          5.307754374685936}}}]}, {}}}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {-35., 0.}, PlotRange -> {{0, 25}, {0, 7}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-35., 0.}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         Text[
          Style["PDF", 20]], None}, {
         Text[
          Style["\[Gamma]B", 20]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 700, LabelStyle -> Directive[
        GrayLevel[0], FontSize -> 18], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 25}, {0, 7}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]]}, {
        Text[
         Style["PLS Exacto", 12]], 
        Text[
         Style["pls analitico", 12]], 
        Text[
         Style["SOP Mistura", 12]]}, 
       LegendMarkers -> {{"", Automatic}, {"\[FilledCircle]", Automatic}, {
         "\[FilledCircle]", Automatic}, {"\[FilledCircle]", Automatic}}, 
       Joined -> {True, True, True, True, True, True, True, True}, 
       LabelStyle -> {FontFamily -> "Times", FontSize -> 12}, LegendFunction -> 
       "Frame", LegendLayout -> "Column", 
       LegendMargins -> {{8, 8}, {0.5, 0.5}}]], {Left, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7971755784723277`*^9, 3.7971814928380404`*^9, {3.797181650058454*^9, 
   3.797181664279458*^9}, {3.7971817552181873`*^9, 3.7971817822608414`*^9}, {
   3.79718193213092*^9, 3.7971819455590005`*^9}, 3.7971821158236437`*^9, {
   3.797182362304644*^9, 3.7971823773224697`*^9}, {3.7971827406235943`*^9, 
   3.797182763882434*^9}, {3.7971828564317923`*^9, 3.797182862232276*^9}, 
   3.79718353603516*^9, {3.797183646612352*^9, 3.7971836830578556`*^9}, {
   3.797183733137887*^9, 3.7971837384955544`*^9}, 3.797183855954003*^9, 
   3.7971840054585314`*^9, 3.7971841383289866`*^9, {3.797184313875451*^9, 
   3.7971843274879313`*^9}, {3.797184484167118*^9, 3.797184494721867*^9}, 
   3.7971846363975873`*^9, 3.7971847718360305`*^9, {3.797185287189684*^9, 
   3.797185302715211*^9}, 3.7971854104140973`*^9, {3.797185470745364*^9, 
   3.797185481013446*^9}, 3.797185530606949*^9, 3.797185618865177*^9, 
   3.797185725910602*^9, {3.797185835562771*^9, 3.7971858728962517`*^9}, 
   3.7971860570352464`*^9, 3.797186189921505*^9, 3.7971862747452426`*^9, {
   3.79718633985561*^9, 3.797186344587688*^9}, 3.7971863831184487`*^9, 
   3.7971864272698836`*^9, 3.797186493645461*^9, {3.7971865687034116`*^9, 
   3.7971865821018353`*^9}, {3.7971866259905825`*^9, 3.7971866554611645`*^9}, 
   3.7971866863260927`*^9, 3.7971867640355654`*^9, 3.7971868259769783`*^9, {
   3.797186933021201*^9, 3.797186937596387*^9}, {3.7971870891691303`*^9, 
   3.797187108274285*^9}, 3.7971871449357734`*^9, 3.797187403362026*^9, 
   3.7971874970195904`*^9, {3.7971875871130447`*^9, 3.7971876151044254`*^9}, 
   3.7971876581124697`*^9, 3.7971878891554127`*^9, 3.7971880040265584`*^9, 
   3.797188075546481*^9, 3.79718812576924*^9, 3.797188321193844*^9, {
   3.797188450544758*^9, 3.7971884606723003`*^9}, {3.7971885957681236`*^9, 
   3.7971885988265142`*^9}, 3.7971886655443487`*^9, 3.7971887593419757`*^9, {
   3.797188864771063*^9, 3.7971889131553497`*^9}, 3.797188943275745*^9, 
   3.7971889768352346`*^9, 3.7971890277140017`*^9, {3.797189082968177*^9, 
   3.7971891128476458`*^9}, 3.7971891515527954`*^9, 3.7971893332048416`*^9, {
   3.797190445981203*^9, 3.7971904557137566`*^9}, {3.797191534750094*^9, 
   3.7971915740952883`*^9}, 3.7971916045603514`*^9, 3.7971916500519037`*^9, 
   3.7971918263466725`*^9, 3.7971918717744913`*^9, {3.7971919228443565`*^9, 
   3.797191940521876*^9}, {3.797191982176448*^9, 3.7971920116321096`*^9}, {
   3.797192078765625*^9, 3.7971920889907722`*^9}, 3.7971921289363403`*^9, {
   3.79719224686459*^9, 3.797192290224782*^9}, 3.797192356706647*^9, {
   3.7971925885100574`*^9, 3.797192618509534*^9}, 3.797192686341055*^9, 
   3.797192750473754*^9, {3.797192804712494*^9, 3.7971928235468802`*^9}, 
   3.7971929400444193`*^9, {3.7971930033608875`*^9, 3.7971930089408236`*^9}, {
   3.797193089331188*^9, 3.7971930920724506`*^9}, {3.7971932330897503`*^9, 
   3.7971932503368125`*^9}, {3.7971933236325636`*^9, 
   3.7971933387091646`*^9}, {3.797193969366625*^9, 3.797193990374419*^9}, {
   3.797195578106306*^9, 3.7971955823612013`*^9}, {3.7971976479433794`*^9, 
   3.797197675470722*^9}, {3.7971977096135893`*^9, 3.7971977632823625`*^9}, 
   3.8010911779788446`*^9, 3.8010916901159797`*^9, {3.8010919312694335`*^9, 
   3.8010919322308607`*^9}},ExpressionUUID->"847e0855-b18a-4867-a302-\
2306af5df725"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 178, 3, 67, "Section",ExpressionUUID->"ccb858a1-9054-4154-b521-cdfa9b18a693"],
Cell[CellGroupData[{
Cell[783, 29, 202, 3, 53, "Subsection",ExpressionUUID->"0d459f6f-882a-4dd4-8a8c-3c81f60c443a"],
Cell[988, 34, 5396, 154, 240, "Input",ExpressionUUID->"63528b59-31c6-448d-8949-4e85c68c43dc"],
Cell[6387, 190, 2152, 75, 105, "Input",ExpressionUUID->"0427c84f-faa4-430d-a0ce-670b5d54d9d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8576, 270, 198, 3, 53, "Subsection",ExpressionUUID->"727cabb5-dccf-421a-a11f-c7db9350a29e"],
Cell[8777, 275, 5702, 160, 254, "Input",ExpressionUUID->"f993dff4-0be8-4a75-bf74-e3623c0ccc79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14516, 440, 196, 3, 53, "Subsection",ExpressionUUID->"fc55c312-a58b-43a5-a110-57ddabbb20b6"],
Cell[14715, 445, 5755, 187, 294, "Input",ExpressionUUID->"63ba53e7-9b3d-49b4-8b99-6855c03bee04"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20519, 638, 178, 3, 53, "Section",ExpressionUUID->"c24cfae8-07df-4074-9c54-7a3e454b2bb3"],
Cell[CellGroupData[{
Cell[20722, 645, 160, 3, 53, "Subsection",ExpressionUUID->"7ca88c92-2b78-4895-a845-f7965a6c5cc5"],
Cell[20885, 650, 4716, 155, 312, "Input",ExpressionUUID->"dd92c473-ad89-4b47-b7a9-dc933450bbed"]
}, Closed]],
Cell[CellGroupData[{
Cell[25638, 810, 171, 3, 37, "Subsection",ExpressionUUID->"cde60a42-cbad-47ef-955e-b9564e8296e7"],
Cell[25812, 815, 26235, 656, 514, "Input",ExpressionUUID->"263ed7b5-768a-4ece-a6f7-b97c3dba9d3a"],
Cell[CellGroupData[{
Cell[52072, 1475, 220, 4, 44, "Subsubsection",ExpressionUUID->"f0db19e0-b441-4259-8ec9-5babf86d5335"],
Cell[52295, 1481, 4581, 129, 141, "Input",ExpressionUUID->"1004ef16-e931-457e-b51b-050bcb9f662f"]
}, Closed]],
Cell[CellGroupData[{
Cell[56913, 1615, 175, 3, 36, "Subsubsection",ExpressionUUID->"3e5bf84f-63f6-4818-ac53-9498d88ef820"],
Cell[57091, 1620, 870, 20, 28, "Input",ExpressionUUID->"29f00a02-d73b-4304-aece-a956efcb4707"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58010, 1646, 188, 3, 37, "Subsection",ExpressionUUID->"113730cc-26bf-49be-b2f6-24223382b75e"],
Cell[CellGroupData[{
Cell[58223, 1653, 161, 3, 44, "Subsubsection",ExpressionUUID->"719d1ada-5edc-4d80-9ae5-d4cd0b8eda5d"],
Cell[58387, 1658, 33743, 850, 790, "Input",ExpressionUUID->"af9ba9a6-98d2-4ef2-b33d-a465d85f96cf"]
}, Closed]],
Cell[CellGroupData[{
Cell[92167, 2513, 224, 4, 36, "Subsubsection",ExpressionUUID->"b50cc8eb-0756-4efa-944a-6a986048edf9"],
Cell[92394, 2519, 20552, 541, 411, "Input",ExpressionUUID->"300cea6a-d570-4458-90cd-b8be4baf5574"]
}, Closed]],
Cell[CellGroupData[{
Cell[112983, 3065, 168, 3, 36, "Subsubsection",ExpressionUUID->"ffceb1b6-4754-47a0-a1c3-f2f692ca6aa1"],
Cell[113154, 3070, 820, 20, 28, "Input",ExpressionUUID->"954e3a70-680c-446e-b3ef-4b389a60e416"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114023, 3096, 181, 3, 53, "Subsection",ExpressionUUID->"5e2d536f-3d1d-4420-a0ea-bf1fe40ac6e4"],
Cell[CellGroupData[{
Cell[114229, 3103, 219, 4, 44, "Subsubsection",ExpressionUUID->"973cc266-2f8e-42f7-8c97-ea6404096736"],
Cell[114451, 3109, 22043, 553, 547, "Input",ExpressionUUID->"05282d4b-cd08-4272-b193-c52c6e2875fb"],
Cell[136497, 3664, 17698, 445, 431, "Input",ExpressionUUID->"be2945b7-9b23-4c72-8414-815dc8dcda80"]
}, Closed]],
Cell[CellGroupData[{
Cell[154232, 4114, 230, 4, 36, "Subsubsection",ExpressionUUID->"5ca33106-4b96-4089-8662-c4a0874fa4c8"],
Cell[154465, 4120, 977, 22, 28, "Input",ExpressionUUID->"ecc5e403-b302-46a2-9479-7c5a6e164c12"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155503, 4149, 157, 3, 67, "Section",ExpressionUUID->"0eeb40aa-f9c3-4d93-9a1f-94c8c761e549"],
Cell[155663, 4154, 504, 13, 28, "Input",ExpressionUUID->"05811e15-3f07-4e3a-af6a-9cd6474fed82"],
Cell[CellGroupData[{
Cell[156192, 4171, 810, 22, 32, "Input",ExpressionUUID->"b3f600e6-98e3-4727-8d9a-4492ff5fc8f5"],
Cell[157005, 4195, 1138, 30, 32, "Output",ExpressionUUID->"8704d1c6-d178-4445-b520-11a3089dbfd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158180, 4230, 816, 22, 32, "Input",ExpressionUUID->"51d51bb7-52d6-4aa3-9c08-6d0b3b84601a"],
Cell[158999, 4254, 1161, 30, 32, "Output",ExpressionUUID->"9f456de4-2de4-499e-9897-313a7ccf7373"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160197, 4289, 795, 22, 32, "Input",ExpressionUUID->"85a8f3b2-597b-4f18-9179-b28c5a77eb79"],
Cell[160995, 4313, 1223, 34, 32, "Output",ExpressionUUID->"54a37c7b-6f25-49bf-9006-2411927183b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162255, 4352, 699, 20, 28, "Input",ExpressionUUID->"22f7a44a-b12e-483e-b496-3cfeef9e370b"],
Cell[162957, 4374, 2416, 52, 465, "Output",ExpressionUUID->"84ee9e36-8dac-4207-ac92-fce83a04aeb6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165422, 4432, 227, 4, 53, "Section",ExpressionUUID->"a77d64b4-c3b6-44be-9a03-39fcafb5805a"],
Cell[CellGroupData[{
Cell[165674, 4440, 160, 3, 53, "Subsection",ExpressionUUID->"5d671653-4e5a-4c37-95d4-766c9ede9610"],
Cell[165837, 4445, 3946, 132, 274, "Input",ExpressionUUID->"eb2acabe-dc6f-4caf-acc8-e9f1c703d7e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[169820, 4582, 171, 3, 37, "Subsection",ExpressionUUID->"54cb5445-183e-4906-9123-0b8dd9683cf3"],
Cell[169994, 4587, 11514, 314, 232, "Input",ExpressionUUID->"147fd160-8abb-4bf2-b610-5e2899919ad5"],
Cell[CellGroupData[{
Cell[181533, 4905, 220, 4, 44, "Subsubsection",ExpressionUUID->"40e2c1bf-269d-41af-89c3-033d2db80d8b"],
Cell[181756, 4911, 2496, 71, 83, "Input",ExpressionUUID->"08e69efb-010a-4fe9-835e-ef6c39a24893"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184289, 4987, 175, 3, 44, "Subsubsection",ExpressionUUID->"dbb154a2-99ed-461e-9f82-8ed5774ec9aa"],
Cell[184467, 4992, 922, 21, 28, "Input",ExpressionUUID->"3e50f6ab-9c1b-4ec9-9f05-6f2a83d3116e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[185438, 5019, 188, 3, 37, "Subsection",ExpressionUUID->"a05d674d-4230-4324-be85-3a1cca72145a"],
Cell[CellGroupData[{
Cell[185651, 5026, 161, 3, 44, "Subsubsection",ExpressionUUID->"2118f17b-2e38-4dab-80a4-5a1d8a9adb4d"],
Cell[185815, 5031, 10348, 282, 301, "Input",ExpressionUUID->"f4f96173-16d9-4f6c-85c7-e7d74faefe03"]
}, Closed]],
Cell[CellGroupData[{
Cell[196200, 5318, 224, 4, 36, "Subsubsection",ExpressionUUID->"3a390a54-39fd-4f78-a6d1-3c0900c4082c"],
Cell[196427, 5324, 8204, 231, 243, "Input",ExpressionUUID->"c13bd64d-5c6c-4c2c-845f-48e1c6102fc9"]
}, Closed]],
Cell[CellGroupData[{
Cell[204668, 5560, 168, 3, 36, "Subsubsection",ExpressionUUID->"391a9f0a-ec92-4cb3-a831-bf869d788afc"],
Cell[204839, 5565, 873, 21, 28, "Input",ExpressionUUID->"33b9c8c6-3b91-42c2-b84a-aea165a9a3c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205761, 5592, 181, 3, 53, "Subsection",ExpressionUUID->"a433f8aa-a4ca-41cd-8c97-278aa7e136da"],
Cell[CellGroupData[{
Cell[205967, 5599, 219, 4, 44, "Subsubsection",ExpressionUUID->"6424fa18-9e39-4834-8eba-ba0ffdb511b0"],
Cell[206189, 5605, 10026, 253, 356, "Input",ExpressionUUID->"9da18215-8008-4971-be92-b5b8fdfe7ea8"],
Cell[216218, 5860, 7796, 201, 322, "Input",ExpressionUUID->"776df17a-8146-4528-9953-68dd3b444b7c"]
}, Closed]],
Cell[CellGroupData[{
Cell[224051, 6066, 230, 4, 36, "Subsubsection",ExpressionUUID->"7e71456a-e972-4fe8-8e4e-ceea038f06ed"],
Cell[224284, 6072, 1024, 23, 28, "Input",ExpressionUUID->"63ab97e3-be0c-4319-9ca6-ee3a77326119"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[225369, 6102, 307, 5, 53, "Section",ExpressionUUID->"75b7b9c9-da53-42ec-a388-2a39253899bd"],
Cell[CellGroupData[{
Cell[225701, 6111, 287, 4, 53, "Subsection",ExpressionUUID->"5386b1da-cfe1-489f-88f4-7ccbec182e3c"],
Cell[225991, 6117, 948, 19, 28, "Input",ExpressionUUID->"cda24f3c-98c1-42c6-be70-162a6741ad4c"],
Cell[CellGroupData[{
Cell[226964, 6140, 1012, 25, 32, "Input",ExpressionUUID->"8451abe1-edf0-4ff9-925a-fe1678216cb8"],
Cell[227979, 6167, 2589, 62, 71, "Output",ExpressionUUID->"d5fbbf04-1e40-40e6-909a-5ae25a5cf154"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230605, 6234, 380, 9, 28, "Input",ExpressionUUID->"727b64b3-2400-4433-b67b-158a45fe4f1c"],
Cell[230988, 6245, 288, 5, 32, "Output",ExpressionUUID->"4958e24f-d45f-47b9-8c1e-b995ad4b09dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231313, 6255, 967, 24, 32, "Input",ExpressionUUID->"2baf0ca8-6548-4ee7-8184-5b3e0474ef66"],
Cell[232283, 6281, 1453, 36, 32, "Output",ExpressionUUID->"39a6f51d-7d1d-423d-9be8-c50998927c2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233773, 6322, 390, 9, 28, "Input",ExpressionUUID->"cb2dabf6-a27c-430e-b351-3cbce635ea43"],
Cell[234166, 6333, 270, 5, 32, "Output",ExpressionUUID->"244a3ecc-ba21-4d49-8f29-e305d6a14e80"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234485, 6344, 320, 5, 53, "Subsection",ExpressionUUID->"fb825f31-b7b2-479f-936a-6eb2ffa57fd7"],
Cell[234808, 6351, 853, 18, 28, "Input",ExpressionUUID->"5bf791bb-5261-42bf-a876-d4a29177f124"],
Cell[CellGroupData[{
Cell[235686, 6373, 1060, 25, 32, "Input",ExpressionUUID->"2d04ac85-0df8-4cc1-8d20-06fd9e14b9c5"],
Cell[236749, 6400, 2605, 63, 71, "Output",ExpressionUUID->"f5485e26-8c65-47e0-a9fd-f5cbe8e1477e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239391, 6468, 382, 9, 28, "Input",ExpressionUUID->"be4b26a7-e0e6-4030-904a-d804d35c7d5e"],
Cell[239776, 6479, 263, 4, 32, "Output",ExpressionUUID->"e55bea77-3697-4758-8fb8-769381894171"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240076, 6488, 1014, 25, 32, "Input",ExpressionUUID->"9e2342d6-46f5-4ab5-926c-06cfdf89cc40"],
Cell[241093, 6515, 2650, 64, 71, "Output",ExpressionUUID->"ae455446-0f67-427f-8e65-fa3951118668"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243780, 6584, 1072, 25, 32, "Input",ExpressionUUID->"9b42d414-ae7c-4827-bb31-85ff162bdee7"],
Cell[244855, 6611, 1389, 36, 32, "Output",ExpressionUUID->"beb5c7cf-6f29-4c50-b44d-73148841b3e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246281, 6652, 388, 9, 28, "Input",ExpressionUUID->"b44fc1bb-e3af-4ea7-8643-3a5df2710b66"],
Cell[246672, 6663, 270, 5, 32, "Output",ExpressionUUID->"dd2d6ea1-f344-489b-8760-673a765a5691"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[246991, 6674, 338, 5, 53, "Subsection",ExpressionUUID->"0927479b-d991-41f7-8b44-cff5bac129a8"],
Cell[247332, 6681, 849, 18, 28, "Input",ExpressionUUID->"9bb77908-3df8-4640-b9f5-0dcaf560cb37"],
Cell[CellGroupData[{
Cell[248206, 6703, 1058, 25, 32, "Input",ExpressionUUID->"1e2ecc11-247e-400d-b0ea-7bf6330065e1"],
Cell[249267, 6730, 2554, 63, 71, "Output",ExpressionUUID->"c473d352-0a0a-44ce-a227-18e8079cd4fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251858, 6798, 379, 9, 28, "Input",ExpressionUUID->"70ba51aa-bc6c-4557-a1ae-8508bca4423e"],
Cell[252240, 6809, 268, 5, 32, "Output",ExpressionUUID->"a4be3ef3-6b1d-4af1-a62d-b0536cca7755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252545, 6819, 1066, 25, 32, "Input",ExpressionUUID->"516065f4-e65b-4074-91b0-fe7ec70ce75c"],
Cell[253614, 6846, 2587, 63, 71, "Output",ExpressionUUID->"64802843-95a5-4701-97d4-8ec89a24d445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256238, 6914, 1074, 25, 32, "Input",ExpressionUUID->"4951716c-766d-4c2b-9a07-0ab3884f28d4"],
Cell[257315, 6941, 1645, 42, 52, "Output",ExpressionUUID->"a1264f99-a32f-4b08-8ac7-6a3e0f168baa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258997, 6988, 388, 9, 28, "Input",ExpressionUUID->"215f93c0-aaa1-47bc-a9b7-8ef9231cfa5f"],
Cell[259388, 6999, 270, 5, 32, "Output",ExpressionUUID->"6b038cf6-a4a1-4963-a7b2-2eab7a85caa4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259707, 7010, 390, 6, 53, "Subsection",ExpressionUUID->"30642751-7d7d-4ff2-92ea-125ef16ab6cd"],
Cell[260100, 7018, 1047, 22, 28, "Input",ExpressionUUID->"38e0c77c-90ca-45e3-9ebd-930369efdef5"],
Cell[CellGroupData[{
Cell[261172, 7044, 1092, 26, 32, "Input",ExpressionUUID->"18b0b516-c290-4eb0-af54-1f0e415fdc94"],
Cell[262267, 7072, 2664, 64, 71, "Output",ExpressionUUID->"cab4ad5e-43e3-47c6-99a5-e9757087ac22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264968, 7141, 378, 9, 28, "Input",ExpressionUUID->"aebfbf3b-5d7d-475b-bb34-dab49c560b45"],
Cell[265349, 7152, 268, 5, 32, "Output",ExpressionUUID->"58afdcec-eba0-4703-96b5-a8eaf774b7d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265654, 7162, 1273, 28, 32, "Input",ExpressionUUID->"2ebed372-3585-4546-ac5f-316e42c5e278"],
Cell[266930, 7192, 2126, 45, 32, "Output",ExpressionUUID->"1610a29b-7dd7-4368-a19e-6c9729b3eb50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269093, 7242, 386, 9, 28, "Input",ExpressionUUID->"3e71b066-db18-4da3-ac24-e93904c6bc4e"],
Cell[269482, 7253, 272, 5, 32, "Output",ExpressionUUID->"2675b764-94f8-4269-a338-5dd4ee44545e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[269803, 7264, 393, 6, 53, "Subsection",ExpressionUUID->"8c174072-2bda-456a-a860-57c7cb3dfe37"],
Cell[270199, 7272, 2199, 36, 28, "Input",ExpressionUUID->"2cc5895d-e1f3-4514-b191-0f1aa626c26b"],
Cell[CellGroupData[{
Cell[272423, 7312, 1116, 26, 32, "Input",ExpressionUUID->"327d250f-5f07-499c-9952-4a5cdba73a6e"],
Cell[273542, 7340, 2629, 64, 71, "Output",ExpressionUUID->"0f6b9494-bfc5-4466-9d4e-cc6b1443857f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276208, 7409, 380, 9, 28, "Input",ExpressionUUID->"c7ff8b97-c57f-4f30-9fd9-f40c9df05278"],
Cell[276591, 7420, 268, 5, 32, "Output",ExpressionUUID->"049dc8d5-2ec4-4784-846c-3734ea85dff4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276896, 7430, 1472, 31, 32, "Input",ExpressionUUID->"4015535c-1098-4455-994a-f5d71a0f89c3"],
Cell[278371, 7463, 1964, 42, 32, "Output",ExpressionUUID->"5d9868e8-5abf-4474-8517-04540bd596de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280372, 7510, 386, 9, 28, "Input",ExpressionUUID->"8ec7dc46-2d42-4278-b2b3-81fe91124ced"],
Cell[280761, 7521, 272, 5, 32, "Output",ExpressionUUID->"3ff8ed92-5bda-4b27-9854-a2214ee8d8cf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[281082, 7532, 392, 6, 53, "Subsection",ExpressionUUID->"1e82bfb7-d087-4fd4-87e9-bdc82d231815"],
Cell[281477, 7540, 925, 20, 28, "Input",ExpressionUUID->"687571f1-8fef-4395-ba96-e5912cc07acc"],
Cell[CellGroupData[{
Cell[282427, 7564, 1168, 27, 32, "Input",ExpressionUUID->"b6494101-fd1d-4d42-837a-a4352253400e"],
Cell[283598, 7593, 2652, 64, 71, "Output",ExpressionUUID->"edf9f3f7-9ecb-47be-8adf-cd503546dd27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286287, 7662, 380, 9, 28, "Input",ExpressionUUID->"14d8d992-8d44-452c-b05b-57ca92740fa3"],
Cell[286670, 7673, 266, 5, 32, "Output",ExpressionUUID->"6d84d7fd-120d-41f8-a24e-2827b571f731"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286973, 7683, 920, 23, 32, "Input",ExpressionUUID->"e565da2f-3a9a-4199-b58b-a2113449beeb"],
Cell[287896, 7708, 1298, 32, 32, "Output",ExpressionUUID->"9e0093d7-bdae-465e-bd9f-ed827e9988ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289231, 7745, 386, 9, 28, "Input",ExpressionUUID->"93d6012f-9b8d-45e3-a446-2cb868937963"],
Cell[289620, 7756, 270, 5, 32, "Output",ExpressionUUID->"ee3f50e1-46a4-4c11-8493-c5b87018e13a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[289939, 7767, 441, 6, 53, "Subsection",ExpressionUUID->"122671c3-60ad-432e-a51d-387421f51200"],
Cell[290383, 7775, 2251, 37, 28, "Input",ExpressionUUID->"f56b2890-2ce5-4f6a-9fe8-a4cb4b83a464"],
Cell[CellGroupData[{
Cell[292659, 7816, 1168, 27, 32, "Input",ExpressionUUID->"e966c2f0-d02f-43f9-81ae-a4f65974846d"],
Cell[293830, 7845, 2655, 64, 71, "Output",ExpressionUUID->"40854d24-7605-4a56-aebb-b5f09bdfb2af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296522, 7914, 378, 9, 28, "Input",ExpressionUUID->"7e70c65c-75fe-4848-ac99-48a808c5f1e8"],
Cell[296903, 7925, 268, 5, 32, "Output",ExpressionUUID->"f143a331-8622-42ac-b852-e65683547284"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297208, 7935, 1520, 31, 32, "Input",ExpressionUUID->"619b1e75-197c-426d-89f0-fa7443d764c7"],
Cell[298731, 7968, 1993, 43, 32, "Output",ExpressionUUID->"4384d563-ac02-44a1-9b41-2b69ff29ee1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300761, 8016, 386, 9, 28, "Input",ExpressionUUID->"70ef79b4-4b65-4223-9a6e-2c1750e5cd63"],
Cell[301150, 8027, 272, 5, 32, "Output",ExpressionUUID->"c06aa772-99e1-4832-a78c-aa2c973418fa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[301471, 8038, 442, 6, 53, "Subsection",ExpressionUUID->"4a91fff7-b066-4e4a-a86e-e700f69498df"],
Cell[301916, 8046, 933, 20, 28, "Input",ExpressionUUID->"7c3043f3-5580-430b-8096-25737c49acb4"],
Cell[CellGroupData[{
Cell[302874, 8070, 1216, 27, 32, "Input",ExpressionUUID->"b6c2a2ae-d49a-4ce8-9e21-1c48d8630efa"],
Cell[304093, 8099, 2678, 64, 71, "Output",ExpressionUUID->"ed83355b-978e-4e2d-9d11-fa9593369eae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306808, 8168, 382, 9, 28, "Input",ExpressionUUID->"68140880-3671-4fab-aa50-65b158b49a72"],
Cell[307193, 8179, 268, 5, 32, "Output",ExpressionUUID->"e7003a22-8b20-4751-92df-5f1811b0ec06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307498, 8189, 970, 24, 32, "Input",ExpressionUUID->"1c501b46-5b97-4a05-b967-b3aa4e3addb1"],
Cell[308471, 8215, 1324, 33, 32, "Output",ExpressionUUID->"5bcadc86-da2d-483e-ad84-dd491820a55f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309832, 8253, 388, 9, 28, "Input",ExpressionUUID->"8f035c3c-9d13-4e80-a757-0c005a7bbd85"],
Cell[310223, 8264, 272, 5, 32, "Output",ExpressionUUID->"4d9de69d-f674-4708-883e-c65190f82f4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310544, 8275, 160, 3, 53, "Subsection",ExpressionUUID->"9b633f37-4889-45b7-808a-e12e7a34b889"],
Cell[CellGroupData[{
Cell[310729, 8282, 163, 3, 44, "Subsubsection",ExpressionUUID->"6c9d9df2-6e57-46af-b81f-ef3b17b86da9"],
Cell[CellGroupData[{
Cell[310917, 8289, 5930, 121, 143, "Input",ExpressionUUID->"83703aa4-da72-479f-9dc2-2ede0b2fecd7"],
Cell[316850, 8412, 130130, 2481, 482, 86934, 1780, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"05d586c8-1dc2-4e87-b1f3-deaf0ca133fd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[447053, 10901, 151, 2, 67, "Section",ExpressionUUID->"560ca463-5223-42f5-b25a-3777af8dc608"],
Cell[CellGroupData[{
Cell[447229, 10907, 337, 5, 53, "Subsection",ExpressionUUID->"7b7084ed-8e3d-4779-908f-bb0184f0e09f"],
Cell[447569, 10914, 1092, 21, 28, "Input",ExpressionUUID->"a8f77492-6a2c-44b1-9a6a-fc7158f7c57d"],
Cell[CellGroupData[{
Cell[448686, 10939, 1167, 27, 32, "Input",ExpressionUUID->"823771ab-cd1e-4a8e-857d-a8e79bd6f7c7"],
Cell[449856, 10968, 648, 14, 32, "Output",ExpressionUUID->"6143b677-4678-459b-ad35-d3fa06b5b84e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450541, 10987, 1010, 25, 32, "Input",ExpressionUUID->"42d76ae7-3c41-42c5-b037-e0c8d4c5501f"],
Cell[451554, 11014, 2597, 63, 71, "Output",ExpressionUUID->"b17463fa-9958-46dc-a334-658095f79ca1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454188, 11082, 429, 10, 28, "Input",ExpressionUUID->"e9a1a1dd-c923-426c-94a4-c3407b36b887"],
Cell[454620, 11094, 312, 5, 32, "Output",ExpressionUUID->"a35a1695-89ac-4269-a357-d48f6fc3dae3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454969, 11104, 1065, 25, 32, "Input",ExpressionUUID->"1522f03e-e669-49a8-874a-4d33ee1d80e3"],
Cell[456037, 11131, 1538, 37, 32, "Output",ExpressionUUID->"a9d714e4-fbd1-480b-8603-4ef3ad20af9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457612, 11173, 443, 10, 28, "Input",ExpressionUUID->"5b2c092e-9a21-45fc-8f37-cc3ed00c0cb2"],
Cell[458058, 11185, 294, 5, 32, "Output",ExpressionUUID->"42bf67a7-2d4f-4391-ba8f-e91d2e054fd4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[458401, 11196, 388, 6, 53, "Subsection",ExpressionUUID->"ecf99e0f-b2bb-488b-85d0-bad59dd7d0d7"],
Cell[458792, 11204, 1143, 22, 28, "Input",ExpressionUUID->"fe29701b-4a82-41f5-912f-d7134ec2dfc4"],
Cell[CellGroupData[{
Cell[459960, 11230, 1213, 27, 32, "Input",ExpressionUUID->"e2d1221e-dd09-417e-9345-788e48ee814a"],
Cell[461176, 11259, 648, 14, 32, "Output",ExpressionUUID->"3cf8e130-5393-4a82-b642-06b5ca8a8948"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461861, 11278, 1009, 25, 32, "Input",ExpressionUUID->"0ef5b05f-4f5d-44d2-9dbf-af0716f67fea"],
Cell[462873, 11305, 2571, 63, 71, "Output",ExpressionUUID->"1bc3f858-e4cc-4ba0-8ebf-8f8dbaa255a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465481, 11373, 433, 10, 28, "Input",ExpressionUUID->"58833f78-1346-4907-b528-d0822e75f8be"],
Cell[465917, 11385, 310, 5, 32, "Output",ExpressionUUID->"9ab980ad-e500-4e6d-9ae9-a48ccdc5a79c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466264, 11395, 1114, 26, 32, "Input",ExpressionUUID->"bdf11f90-4f34-47ae-8759-ddaddf297c70"],
Cell[467381, 11423, 1501, 36, 32, "Output",ExpressionUUID->"ced4ab18-6e97-4689-a9aa-c4b2d4245c26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468919, 11464, 441, 10, 28, "Input",ExpressionUUID->"0ac55b86-802b-48ad-9baf-d6910fc3a9b6"],
Cell[469363, 11476, 294, 5, 32, "Output",ExpressionUUID->"43cab034-1b59-4897-8eb1-404e39a70642"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[469706, 11487, 390, 6, 53, "Subsection",ExpressionUUID->"3ef5d7f2-45d5-48fe-a7cf-ed902e705dd2"],
Cell[470099, 11495, 1197, 22, 28, "Input",ExpressionUUID->"a25b221e-1cf7-414d-a491-c16ba2c664a0"],
Cell[CellGroupData[{
Cell[471321, 11521, 1215, 27, 32, "Input",ExpressionUUID->"917eeb82-442e-4928-b761-2bbb5221f9ac"],
Cell[472539, 11550, 628, 14, 32, "Output",ExpressionUUID->"cc1c7b8a-5f2e-44a8-b976-315dad0172ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473204, 11569, 1062, 25, 32, "Input",ExpressionUUID->"267e8995-2092-45ed-968a-e535402c6a3a"],
Cell[474269, 11596, 2489, 62, 71, "Output",ExpressionUUID->"848964e3-012d-4063-ae1e-1d64147962b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476795, 11663, 433, 10, 28, "Input",ExpressionUUID->"be196bc3-6de7-4a62-a584-f99993200c61"],
Cell[477231, 11675, 312, 5, 32, "Output",ExpressionUUID->"f587466d-ed8d-4d82-be1b-74231e972ffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477580, 11685, 1161, 27, 32, "Input",ExpressionUUID->"93ad1c6f-962a-4cda-9a14-b8d01bb84307"],
Cell[478744, 11714, 1454, 35, 32, "Output",ExpressionUUID->"5c25d5e3-e963-48bc-8685-de05e0d566e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480235, 11754, 441, 10, 28, "Input",ExpressionUUID->"3ebec123-e0b5-4987-bda7-81c82410b7e4"],
Cell[480679, 11766, 294, 5, 32, "Output",ExpressionUUID->"51777577-f0e9-4e2f-a882-587246684994"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481022, 11777, 438, 6, 53, "Subsection",ExpressionUUID->"7004130b-888b-48d8-afb9-047e0e21ab19"],
Cell[481463, 11785, 1192, 22, 28, "Input",ExpressionUUID->"41efa5f6-1718-4b52-8f2a-81138c6c429b"],
Cell[CellGroupData[{
Cell[482680, 11811, 1264, 28, 32, "Input",ExpressionUUID->"9dbe9fe5-979c-4a46-afe4-ea964d3e541e"],
Cell[483947, 11841, 577, 13, 32, "Output",ExpressionUUID->"0a816224-52dc-442b-84dd-de5888711bda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484561, 11859, 1090, 26, 32, "Input",ExpressionUUID->"adebd573-704c-4d97-b253-d08f15de7445"],
Cell[485654, 11887, 2495, 62, 71, "Output",ExpressionUUID->"d7635f76-9ebb-4585-b539-95a19e2747bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[488186, 11954, 431, 10, 28, "Input",ExpressionUUID->"36162dcf-29d0-4ea6-abbe-5c2457e5a263"],
Cell[488620, 11966, 310, 5, 32, "Output",ExpressionUUID->"e87052fe-dcb2-4df2-95d5-9f9011f3b0d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[488967, 11976, 1209, 27, 32, "Input",ExpressionUUID->"6e8d2af4-2e24-4533-b1fb-e9f64191a142"],
Cell[490179, 12005, 1425, 33, 32, "Output",ExpressionUUID->"7a5bc1ea-08c0-43d8-8245-1a86f5be2a20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491641, 12043, 441, 10, 28, "Input",ExpressionUUID->"6311f6a6-7d22-4270-8936-3a62370df893"],
Cell[492085, 12055, 292, 5, 32, "Output",ExpressionUUID->"5ad33727-d8ab-49b1-bc79-5037f185be70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492414, 12065, 163, 3, 44, "Subsubsection",ExpressionUUID->"7ab702bc-c186-40a0-8433-11d10725608a"],
Cell[CellGroupData[{
Cell[492602, 12072, 5882, 121, 124, "Input",ExpressionUUID->"d9bc1895-3a87-45ad-aa59-5799a3a8787f"],
Cell[498487, 12195, 88043, 1661, 482, 49637, 1039, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"23d90b86-699f-4dcd-8d17-4775ff61e5a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[586603, 13864, 211, 4, 53, "Section",ExpressionUUID->"92090f40-d780-4bfb-bea1-949ce36804b0"],
Cell[CellGroupData[{
Cell[586839, 13872, 337, 5, 53, "Subsection",ExpressionUUID->"78a62248-d788-421c-86b3-2f97a1860bb4"],
Cell[587179, 13879, 1145, 22, 28, "Input",ExpressionUUID->"91672c11-fc0b-4731-ae18-915b43c45682"],
Cell[CellGroupData[{
Cell[588349, 13905, 1167, 27, 32, "Input",ExpressionUUID->"3e10f0b7-fcf2-4813-821b-fea27a02ffd6"],
Cell[589519, 13934, 648, 14, 32, "Output",ExpressionUUID->"9ccd96db-5180-40a2-b909-ec935d78e6b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590204, 13953, 1010, 25, 32, "Input",ExpressionUUID->"288c004a-6fbd-49ae-867c-35a092eb7fe1"],
Cell[591217, 13980, 2608, 63, 71, "Output",ExpressionUUID->"ab13cf99-ab15-4303-9e21-81fb0b979f2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593862, 14048, 488, 10, 28, "Input",ExpressionUUID->"61d963e8-e582-48b8-869c-458b8cf5c187"],
Cell[594353, 14060, 379, 7, 32, "Output",ExpressionUUID->"1a36e063-dd33-4038-af2a-f7c13006958f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594769, 14072, 1065, 25, 32, "Input",ExpressionUUID->"870aacf3-8869-4324-8589-c2fa54b94f73"],
Cell[595837, 14099, 1558, 37, 32, "Output",ExpressionUUID->"b634c9e5-755c-4c96-a483-b23bd63590aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597432, 14141, 498, 10, 28, "Input",ExpressionUUID->"0629b3cf-1d51-49e5-9021-fad2331d5d83"],
Cell[597933, 14153, 325, 5, 32, "Output",ExpressionUUID->"d1b6d7c4-4b14-4ae4-9886-511558b5c200"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[598307, 14164, 388, 6, 53, "Subsection",ExpressionUUID->"26948764-2fec-4d1d-b5fd-f7e09c675150"],
Cell[598698, 14172, 1242, 23, 28, "Input",ExpressionUUID->"bcc46c50-d5d7-4810-9495-8887e325efda"],
Cell[CellGroupData[{
Cell[599965, 14199, 1213, 27, 32, "Input",ExpressionUUID->"1caa18dc-27f4-482e-8ca2-c1db5d9c30d7"],
Cell[601181, 14228, 648, 14, 32, "Output",ExpressionUUID->"a5b4688b-df5e-4a7d-be0f-6169b532e73a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601866, 14247, 1009, 25, 32, "Input",ExpressionUUID->"4f10a245-526a-401e-9e62-f0fb2d06938a"],
Cell[602878, 14274, 2612, 63, 71, "Output",ExpressionUUID->"f7420364-05d7-4f0e-8fdc-fb04128d4b54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605527, 14342, 491, 10, 28, "Input",ExpressionUUID->"0bbb6dd4-2b5e-48c0-8864-61ff190e3be9"],
Cell[606021, 14354, 347, 6, 32, "Output",ExpressionUUID->"f28dec33-20f5-4fe0-8913-18d5ce6a6164"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606405, 14365, 1114, 26, 32, "Input",ExpressionUUID->"7c8b5d66-074c-43f3-b61c-37984af95706"],
Cell[607522, 14393, 1502, 35, 32, "Output",ExpressionUUID->"880675bf-68d9-4b3d-a181-0f6c53840049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609061, 14433, 497, 10, 28, "Input",ExpressionUUID->"5b75c85f-2d93-449c-bab2-607c517104c9"],
Cell[609561, 14445, 326, 5, 32, "Output",ExpressionUUID->"d2f04fc1-b82b-41d1-94d6-5f960b022cc3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[609936, 14456, 390, 6, 53, "Subsection",ExpressionUUID->"54a6fdc4-7261-4398-9ce7-d3ae8db940d8"],
Cell[610329, 14464, 1295, 24, 28, "Input",ExpressionUUID->"205e61e1-0da1-402b-a1c3-517bb9c68fa3"],
Cell[CellGroupData[{
Cell[611649, 14492, 1215, 27, 32, "Input",ExpressionUUID->"bbcc262a-97c7-4848-a560-5bde3b763fdb"],
Cell[612867, 14521, 628, 14, 32, "Output",ExpressionUUID->"824d5b4e-8c1e-4acb-b861-d08438f94333"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613532, 14540, 1062, 25, 32, "Input",ExpressionUUID->"44809816-5d50-4b63-9a11-bdeb0f516d37"],
Cell[614597, 14567, 2539, 62, 71, "Output",ExpressionUUID->"39f2ab58-f84b-42fe-87aa-c4edf52eb27d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617173, 14634, 491, 10, 28, "Input",ExpressionUUID->"1f0ab766-afc9-4ab4-815e-9b42c9d96ba4"],
Cell[617667, 14646, 349, 6, 32, "Output",ExpressionUUID->"b5218385-bfbc-42d4-8893-3fb4e949b62c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618053, 14657, 1161, 27, 32, "Input",ExpressionUUID->"3bede803-92ef-4e9f-a1f5-6a2c0d59b2a2"],
Cell[619217, 14686, 1481, 35, 32, "Output",ExpressionUUID->"103576a8-468c-4a16-8e05-8502d5ac079c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620735, 14726, 499, 10, 28, "Input",ExpressionUUID->"3fad784e-fd14-4dbd-a47d-a55fbcf092b3"],
Cell[621237, 14738, 328, 5, 32, "Output",ExpressionUUID->"61e421f2-12a0-4776-a4d9-b6e8bde32a0a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[621614, 14749, 438, 6, 53, "Subsection",ExpressionUUID->"2bc45e0c-6107-4246-8920-a52dec11a1ad"],
Cell[622055, 14757, 1292, 24, 28, "Input",ExpressionUUID->"00a10ce9-667a-493a-b522-173c6bebf697"],
Cell[CellGroupData[{
Cell[623372, 14785, 1264, 28, 32, "Input",ExpressionUUID->"98785c4b-1e8d-4fed-8e8d-ee61c82adb88"],
Cell[624639, 14815, 577, 13, 32, "Output",ExpressionUUID->"9d91e2cf-a49d-49b8-9827-35d40b4860f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[625253, 14833, 1090, 26, 32, "Input",ExpressionUUID->"10ec191a-884f-49f9-810a-b5dea90b7e7d"],
Cell[626346, 14861, 2564, 62, 71, "Output",ExpressionUUID->"f9b2ca5e-cb5a-4baa-9097-ef52266350a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628947, 14928, 491, 10, 28, "Input",ExpressionUUID->"d44195e5-9ec6-4f9b-9739-5b503dd6c790"],
Cell[629441, 14940, 347, 6, 32, "Output",ExpressionUUID->"da9b39cc-e980-4b79-b560-06588623406b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629825, 14951, 1209, 27, 32, "Input",ExpressionUUID->"c72c8ba6-2d81-4675-824d-8ceaf3a88fc2"],
Cell[631037, 14980, 1522, 37, 32, "Output",ExpressionUUID->"eec672db-2fd9-4b3a-981e-ee00389ce9b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632596, 15022, 499, 10, 28, "Input",ExpressionUUID->"a6b8af28-0724-4164-a00a-85bcc1caf35f"],
Cell[633098, 15034, 324, 5, 32, "Output",ExpressionUUID->"34ac50a2-35f9-45bc-bebf-a7a663ee6368"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633459, 15044, 163, 3, 44, "Subsubsection",ExpressionUUID->"09f63e88-5b76-4847-a8c4-e067ec8bd15a"],
Cell[CellGroupData[{
Cell[633647, 15051, 5882, 121, 124, "Input",ExpressionUUID->"8c869f71-5632-4652-967f-fb1448fc501c"],
Cell[639532, 15174, 52985, 1083, 482, "Output",ExpressionUUID->"847e0855-b18a-4867-a302-2306af5df725"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


